Design and control of segmented monolith contactors for atmospheric water capture: a gas-side transport strategy tested with CFD

Atmospheric moisture is a candidate local water source, but contactors must remove vapour from dilute, humidity-varying air at low pressure loss, and designing them with 3D CFD is costly. This study turns a few CFD runs per geometry into a workflow for the design, operation and control of segmented monolith contactors, worked out at the gas-side limit of a wall perfectly permeable to water vapour, which bounds any real sorbent. A capture law with an effective Sherwood number and a length correction, fitted to the CFD runs of each geometry, chooses geometry and length; two runs per geometry already calibrate it to a median error of 2.8 mm in length. Seven designs predicted for 99.9% capture and simulated with new CFD at lengths fixed in advance captured 99.896-99.902%. In a laboratory-scale module the fixed losses of ports and plenums make length, not pressure, the deciding variable: the nondominated designs span a factor of two to three in length for at most 27% more pressure, and offset channels give the shortest unit, 73 mm against 142 mm for the lowest-pressure design. The captured rate, not the efficiency, follows humidity and is the variable to regulate, with the airflow as handle. On a planar CFD section of a near-optimal geometry, a PI controller tuned from one step test holds the rate, and humidity feedforward lowers the integrated error by a further 70-72%.

==> anc/data/README.md <==
# Data package: CFD design and control of segmented monolith contactors

This folder holds the numerical results behind the figures and tables of the paper, as plain CSV files (UTF-8, comma separated, one header row, units in the column names). The 3D results are steady CFD solutions of laminar flow with water-vapour transport to a perfect-sink adsorbent wall (vapour mass fraction zero at the wall) at 300 K and 101325 Pa, with a 10 x 10 mm inlet port. The planar (2D) results come from a cut through the 5x6 offset design (34,508 cells, 0.30 mm maximum element size) with the same physics; their rates and powers are per unit out-of-plane depth (per metre). Branch and design labels are `Nx x Ny` channels per segment followed by the architecture: `A` = aligned segments, `O` = offset segments. Numbers keep the precision stored by the solver post-processing (design lengths rounded to 0.01 mm; response values to about 8 significant digits). An empty cell means the quantity was not computed for that row.

Common terms: capture efficiency = 100 (1 - slip); vapour slip = outlet / inlet water-vapour mass flow; captured rate = inlet minus outlet vapour mass flow (3D and steady planar runs) or the vapour mass flow into the adsorbent wall (planar transient runs); hydraulic power = volumetric flow at the inlet port times pressure drop; maximum element size = the `h_max` of the tetrahedral mesh (0.528 mm is the design mesh).

## nominal_3d_observations.csv

The 48 nominal steady 3D observations at U = 2 m/s on the design mesh (0.528 mm). 48 rows.

| Column | Unit | Meaning |
|---|---|---|
| branch | - | design family, e.g. `5x6-O` |
| architecture | - | `aligned` or `offset` |
| Nx, Ny | - | channels per segment in x and y |
| channel_side_mm | mm | side of the square channel |
| active_length_mm | mm | length of the segmented adsorbent section |
| inlet_velocity_m_s | m/s | mean velocity at the inlet port |
| max_element_size_mm | mm | maximum element size of the mesh |
| capture_efficiency_percent | % | capture efficiency |
| vapour_slip | - | slip fraction |
| pressure_drop_Pa | Pa | inlet-to-outlet pressure drop |
| captured_rate_g_h | g/h | captured water-vapour rate |
| hydraulic_power_mW | mW | hydraulic power |

Supports main-text Fig. "capture law and pressure" (fig_nines), Fig. "offset at equal length" and Fig. "design screening" (front), and the supplementary parity figure of the fitted responses.

## capture_law_constants.csv

Constants of the capture law and pressure model for the 14 branches with at least two nominal observations, fitted by ordinary least squares to the rows of `nominal_3d_observations.csv`: ln(slip) = -s (L + L_c), with Sh = s Q / (4 D N), Q = 2.0e-4 m3/s (10 x 10 mm port at 2 m/s), D = 2.50e-5 m2/s, N = Nx Ny; and dP = dP_0 + k L. 14 rows.

| Column | Unit | Meaning |
|---|---|---|
| branch, architecture, Nx, Ny, channel_side_mm | - / mm | as above |
| n_observations | - | nominal observations in the fit |
| Sherwood_number | - | effective Sherwood number Sh |
| length_correction_mm | mm | length correction L_c |
| transfer_units_credit | - | s L_c, transfer units credited to the entrance and offset effects |
| length_per_tenfold_slip_mm | mm | L_9 = ln(10)/s, active length per tenfold cut in slip |
| pressure_slope_Pa_per_mm | Pa/mm | k |
| pressure_per_tenfold_slip_Pa | Pa | dP_9 = k L_9 |
| fixed_pressure_drop_Pa | Pa | dP_0, the length-independent part of the pressure drop |

Supports main-text Table "constants of the capture law", Fig. "capture law and pressure" (fig_nines) and Fig. "design screening" (front), and the supplementary table of branch constants.

## mesh_study_3d.csv

Mesh refinement study of four geometries (5x6-A and 5x6-O at 57 mm; 7x7-A and 7x7-O at 42.75 mm), U = 2 m/s, at five maximum element sizes. 20 rows. The 0.528 mm rows are the same solutions as the corresponding nominal observations.

| Column | Unit | Meaning |
|---|---|---|
| branch | - | geometry label |
| active_length_mm | mm | active length |
| max_element_size_mm | mm | 1.056, 0.792, 0.633, 0.528, 0.4526 |
| cells | - | cells of the whole domain |
| min_orthogonal_quality | - | minimum orthogonal quality of the mesh |
| max_aspect_ratio | - | maximum cell aspect ratio |
| capture_efficiency_percent | % | capture efficiency |
| vapour_slip | - | slip fraction |
| pressure_drop_Pa | Pa | pressure drop |

Supports main-text Fig. "mesh test" (a, b); cell counts and mesh quality are summarised in supplementary Section S2.

## adjusted_design_mesh_levels.csv

The adjusted 6x6-A design at 147 mm, U = 2 m/s, solved at five maximum element sizes with the same physics, solver settings and acceptance criteria. 5 rows.

| Column | Unit | Meaning |
|---|---|---|
| max_element_size_mm | mm | 0.85, 0.7, 0.528, 0.4526, 0.36 |
| cells | - | cells of the whole domain |
| iterations | - | solver iterations to acceptance |
| wall_time_h | h | wall time of the whole case (geometry, mesh and solve, 20 solver processes) |
| capture_efficiency_percent | % | capture efficiency |
| vapour_slip | - | slip fraction |
| pressure_drop_Pa | Pa | pressure drop |

Supports main-text Fig. "mesh test" (c) and the supplementary table of mesh levels of the adjusted design.

## prospective_checks_99p9.csv

Prospective CFD checks of the seven designs predicted by the capture law to reach 99.9 % capture at the lowest pressure drop, run at their predicted lengths, plus the adjusted 6x6-A design at 147 mm (margin case). 8 rows.

| Column | Unit | Meaning |
|---|---|---|
| branch | - | design |
| active_length_mm | mm | active length (predicted length for the seven designs) |
| predicted_pressure_drop_Pa | Pa | dP_0 + k L from `capture_law_constants.csv` (empty for the margin case) |
| pressure_drop_Pa | Pa | CFD pressure drop on the 0.528 mm mesh |
| pressure_error_percent | % | 100 (CFD - predicted) / predicted |
| capture_efficiency_percent_h0p528mm | % | CFD capture on the 0.528 mm mesh |
| capture_efficiency_percent_h0p4526mm | % | CFD capture on the 0.4526 mm mesh (empty where not run) |
| capture_efficiency_percent_h0p36mm | % | CFD capture on the 0.36 mm mesh (margin case only) |

Supports the crosses of main-text Fig. "design screening" (front, panel c) and the supplementary table of prospective checks.

## operating_velocity_3d.csv

Eighteen steady 3D observations at six inlet velocities for three designs (5x6-A and 5x6-O at 100 mm, 7x7-O at 70 mm), 0.528 mm mesh. The runs at 0.8, 1.1 and 2.3 m/s were predicted before they were run; their registered predictions are included. 18 rows.

| Column | Unit | Meaning |
|---|---|---|
| design | - | design |
| active_length_mm | mm | active length |
| inlet_velocity_m_s | m/s | inlet velocity |
| channel_reynolds_number | - | Reynolds number of the mean channel flow |
| capture_efficiency_percent | % | capture efficiency |
| vapour_slip | - | slip fraction |
| captured_rate_g_h | g/h | captured water-vapour rate |
| pressure_drop_Pa | Pa | pressure drop |
| hydraulic_power_mW | mW | hydraulic power |
| predicted_before_run | - | `yes` if a prediction was registered before the run |
| predicted_capture_low_percent, predicted_capture_high_percent | % | registered band of capture efficiency |
| predicted_captured_rate_g_h | g/h | registered captured rate |
| predicted_pressure_drop_Pa | Pa | registered pressure drop |
| predicted_hydraulic_power_mW | mW | registered hydraulic power |

Supports main-text Fig. "airflow in 3D" (fig_energy_map) and the supplementary table of the prospective velocity check and figure of the eighteen operating-velocity observations.

## humidity_3d_adjusted_design.csv

Steady 3D check of the adjusted 6x6-A design (147 mm, U = 2 m/s, 0.528 mm mesh) at three inlet relative humidities; only the inlet humidity differs between the runs. 3 rows.

| Column | Unit | Meaning |
|---|---|---|
| relative_humidity_percent | % | inlet relative humidity at 300 K |
| inlet_vapour_rate_g_h | g/h | water-vapour mass flow at the inlet |
| captured_rate_g_h | g/h | captured water-vapour rate (fresh adsorbent surface) |
| vapour_slip | - | slip fraction |
| capture_efficiency_percent | % | capture efficiency |
| pressure_drop_Pa | Pa | pressure drop |

Supports the supplementary table of the 3D humidity check.

## planar_steady_maps.csv

Steady operating map of the planar plant at RH 20, 50 and 80 %. 13 rows.

| Column | Unit | Meaning |
|---|---|---|
| relative_humidity_percent | % | inlet relative humidity |
| inlet_velocity_m_s | m/s | inlet velocity |
| captured_rate_g_s_m | g s^-1 m^-1 | captured rate per unit depth |
| capture_efficiency_percent | % | capture efficiency |
| vapour_slip | - | slip fraction |
| pressure_drop_Pa | Pa | pressure drop |
| point_type | - | `map`: map point; `fixed_velocity_study`: map point of the humidity study at fixed 0.58 m/s; `target_velocity_check`: separate steady run at the velocity interpolated to hold 0.053 g s^-1 m^-1 |

The map curves use all `map` and `fixed_velocity_study` rows. The three target-velocity rows define the static feedforward map (velocity against humidity, interpolated in log RH and log U), and the RH 50 % target row is the initial state of all transient planar runs. Supports main-text Fig. "planar plant" (fig_operability).

## planar_identification_velocity_step.csv

Long-format histories of the three +10 % inlet-velocity step runs used to identify the planar plant at RH 50 %, from U0 = 0.41647 m/s and a captured rate of 0.05294 g s^-1 m^-1; the step is applied from t = 0.2 s. Runs: `dt0.010s_15it` (time step 0.010 s, 15 inner iterations, to 1.2 s), `dt0.005s_15it` (0.005 s, 15, to 0.6 s), `dt0.005s_30it` (0.005 s, 30, to 1.2 s). 483 rows.

| Column | Unit | Meaning |
|---|---|---|
| run | - | run label |
| time_s | s | physical time |
| inlet_velocity_m_s | m/s | inlet velocity applied during the time step ending at `time_s` |
| captured_rate_g_s_m | g s^-1 m^-1 | vapour mass flow into the adsorbent wall at `time_s` |

Supports main-text Fig. "velocity step" (fig_step) and the tuning table.

## planar_servo_pi.csv

Set-point test of the tuned PI controller at constant RH 50 %: the reference starts at the initial rate (0.05294 g s^-1 m^-1), changes to 0.0583 at 0.4 s and to 0.053 at 1.4 s; 2.4 s in total. Time step 0.005 s, 15 inner iterations, controller update every 0.010 s. 481 rows.

| Column | Unit | Meaning |
|---|---|---|
| time_s | s | physical time |
| reference_g_s_m | g s^-1 m^-1 | rate set point applied during the time step ending at `time_s` |
| captured_rate_g_s_m | g s^-1 m^-1 | captured rate at `time_s` |
| inlet_velocity_m_s | m/s | inlet velocity applied during the time step ending at `time_s` |
| relative_humidity_percent | % | inlet relative humidity |

Supports main-text Fig. "set-point change" (fig_setpoint).

## planar_regulator_sequence_A.csv

Long-format histories of humidity sequence A (RH 50 -> 30 % at 0.4 s, -> 70 % at 1.4 s, -> 50 % at 2.4 s; 3.4 s in total) with a fixed rate set point of 0.053 g s^-1 m^-1, from the same initial state, for four controllers: `fixed_velocity`, `PI`, `PI_static_FF` (PI plus static humidity feedforward) and `PI_dynamic_FF` (PI plus dynamic feedforward). The fixed-velocity case was solved twice, as the open-loop humidity test used to identify the humidity path and together with the feedforward cases; the second run is given here, and the two histories differ by at most 2.1e-8 g s^-1 m^-1. Time step 0.005 s, 15 inner iterations. 4 x 681 = 2724 rows.

| Column | Unit | Meaning |
|---|---|---|
| controller | - | controller label |
| time_s | s | physical time |
| relative_humidity_percent | % | inlet relative humidity applied during the time step ending at `time_s` |
| inlet_velocity_m_s | m/s | inlet velocity applied during the time step ending at `time_s` |
| captured_rate_g_s_m | g s^-1 m^-1 | captured rate at `time_s` |
| reference_g_s_m | g s^-1 m^-1 | rate set point |

Supports main-text Fig. "humidity steps" (regulator) and the supplementary control result and event tables.

## planar_regulator_sequence_B.csv

Same format for the out-of-sample humidity sequence B (RH 50 -> 65 % at 0.4 s, ramp 65 -> 30 % from 1.4 to 1.8 s, -> 75 % at 2.4 s; 3.4 s), parameters frozen from sequence A, six controllers: `fixed_velocity`, `PI`, `PI_static_FF`, `PI_dynamic_FF`, `static_FF_only` and `dynamic_FF_only` (feedforward without feedback). 6 x 681 = 4086 rows.

Supports the supplementary sequence B figure and tables (events and summary).

## planar_run_summary.csv

One row per transient planar run used in the paper. All runs use second-order implicit time integration with a fixed number of inner iterations per step and two solver processes. 16 rows.

| Column | Unit | Meaning |
|---|---|---|
| run | - | run label (`identification_*`, `open_loop_humidity_*` = sequence A at fixed velocity, `servo_PI`, `A_*`, `B_*`); `open_loop_humidity_dt0.005s` is the fixed-velocity run of sequence A used to identify the humidity path |
| sequence | - | `identification`, `servo`, `A` or `B` |
| time_step_s | s | time step |
| inner_iterations | - | inner iterations per time step |
| steps | - | time steps |
| simulated_time_s | s | final physical time |
| wall_time_min | min | elapsed wall time, including field storage and interface overhead |
| integrated_water_balance_relative | - | integrated water-balance discrepancy normalised by the cumulative inlet water |
| p95_balance_residual_relative | - | 95th percentile of the relative backward-difference water-balance residual |
| stored_field_states | - | complete field states stored during the run (empty if none) |

Supports the cost and water-balance paragraph of supplementary Section S7 and the water-balance column of the sequence B summary table.

## Sampling of the time series

Histories are given at the stored resolution, one row per time step (0.005 s, or 0.010 s for `dt0.010s_15it`), plus the initial state at t = 0. The inlet velocity, inlet humidity and set point are written as stored with each time step, i.e. the values applied during the step that ends at `time_s`; the controller updates every 0.010 s and its command is held in between, so the velocity changes at most every second row. No values are interpolated or filled.


==> anc/data/adjusted_design_mesh_levels.csv <==
max_element_size_mm,cells,iterations,wall_time_h,capture_efficiency_percent,vapour_slip,pressure_drop_Pa
0.85,1224935,400,0.111,99.971835,0.00028164701,7.9607067
0.7,2174193,750,0.298,99.948469,0.00051531416,7.9848532
0.528,4957784,675,0.515,99.92344,0.0007655965,8.0086722
0.4526,7710736,775,0.914,99.912317,0.00087683388,7.9882116
0.36,15196627,1075,2.876,99.900151,0.00099848692,7.9603621


==> anc/data/capture_law_constants.csv <==
branch,architecture,Nx,Ny,channel_side_mm,n_observations,Sherwood_number,length_correction_mm,transfer_units_credit,length_per_tenfold_slip_mm,pressure_slope_Pa_per_mm,pressure_per_tenfold_slip_Pa,fixed_pressure_drop_Pa
4x4-O,offset,4,4,5.4,2,2.8525403,31.667069,0.72265272,100.90064,0.010789982,1.088716,4.8047352
5x5-O,offset,5,5,4.25,3,2.8218867,28.936642,1.020699,65.27789,0.01565753,1.0220905,5.1792185
5x6-O,offset,5,6,3.8,6,2.807202,29.832905,1.2562049,54.682803,0.018951967,1.0363467,5.4700489
6x5-O,offset,6,5,3.45,3,3.0497984,29.579165,1.3531574,50.333056,0.027788098,1.3986599,5.7369744
6x6-O,offset,6,6,3.45,3,2.8287071,27.09004,1.3793362,45.222566,0.022992609,1.0397848,5.6338822
6x7-O,offset,6,7,3.1,3,2.9151065,24.71996,1.5132877,37.613345,0.02962668,1.1143586,5.8697257
7x6-O,offset,7,6,2.85,3,3.0618057,25.886794,1.664467,35.811191,0.040328967,1.4442283,6.3329924
7x7-O,offset,7,7,2.85,5,2.9126222,23.954956,1.7094075,32.26751,0.034149748,1.1019273,6.1285832
4x4-A,aligned,4,4,5.4,3,2.2032548,11.869991,0.20922091,130.63543,0.014747083,1.9264914,3.4232841
5x5-A,aligned,5,5,4.25,3,2.4575778,4.497527,0.13816278,74.954618,0.017166521,1.28671,4.1590143
5x6-A,aligned,5,6,3.8,4,2.5644494,3.2160476,0.12371087,59.859116,0.020170139,1.2073667,4.4112044
6x6-A,aligned,6,6,3.45,3,2.6772751,1.1296739,0.054440059,47.780444,0.023655592,1.1302747,4.5411844
6x7-A,aligned,6,7,3.1,3,2.7705026,1.9896393,0.11575831,39.576541,0.030626217,1.2120797,4.5737889
7x7-A,aligned,7,7,2.85,4,2.7834039,1.7905474,0.12210351,33.765515,0.035511472,1.1990631,4.7339535


==> anc/data/humidity_3d_adjusted_design.csv <==
relative_humidity_percent,inlet_vapour_rate_g_h,captured_rate_g_h,vapour_slip,capture_efficiency_percent,pressure_drop_Pa
20,3.6635158,3.6606629,0.00077871025,99.922129,8.0538824
50,9.1591804,9.1521681,0.0007655965,99.92344,8.0086722
80,14.655314,14.644303,0.00075133164,99.924867,7.9632518


==> anc/data/mesh_study_3d.csv <==
branch,active_length_mm,max_element_size_mm,cells,min_orthogonal_quality,max_aspect_ratio,capture_efficiency_percent,vapour_slip,pressure_drop_Pa
5x6-A,57,1.056,340896,0.163127,14.3121,93.541511,0.064584886,5.3982019
5x6-A,57,0.792,791383,0.167907,17.0573,91.664894,0.083351063,5.5555849
5x6-A,57,0.633,1497939,0.167734,18.3613,90.657727,0.093422728,5.5745729
5x6-A,57,0.528,2557747,0.162294,23.1029,90.073803,0.099261968,5.5760419
5x6-A,57,0.4526,4047620,0.174242,15.3007,89.906098,0.10093902,5.5696433
5x6-O,57,1.056,342553,0.169449,18.3506,98.310717,0.016892831,6.2975555
5x6-O,57,0.792,799821,0.154865,22.5088,97.899934,0.021000662,6.5019308
5x6-O,57,0.633,1512388,0.179477,17.2507,97.642919,0.023570812,6.5504604
5x6-O,57,0.528,2556584,0.151547,19.8282,97.44368,0.025563196,6.5459802
5x6-O,57,0.4526,4059151,0.179494,19.6883,97.322413,0.026775868,6.5518407
7x7-A,42.75,1.056,306779,0.164571,16.5093,97.315068,0.026849321,6.0501348
7x7-A,42.75,0.792,636221,0.197375,14.3014,96.683655,0.033163446,6.2062262
7x7-A,42.75,0.633,1266696,0.183154,17.1861,95.559125,0.044408754,6.24357
7x7-A,42.75,0.528,2114546,0.178522,21.2199,95.078605,0.049213948,6.2450299
7x7-A,42.75,0.4526,3353974,0.1594,18.4468,95.056784,0.049432156,6.2669284
7x7-O,42.75,1.056,333981,0.146373,18.1953,99.460188,0.0053981229,7.3365651
7x7-O,42.75,0.792,662101,0.18721,16.3952,99.39723,0.0060276981,7.5437633
7x7-O,42.75,0.633,1283326,0.166412,17.8521,99.258291,0.0074170914,7.6118652
7x7-O,42.75,0.528,2111925,0.180889,18.6621,99.150643,0.0084935673,7.5937284
7x7-O,42.75,0.4526,3396198,0.168306,17.6027,99.094545,0.0090545455,7.6064713


==> anc/data/nominal_3d_observations.csv <==
branch,architecture,Nx,Ny,channel_side_mm,active_length_mm,inlet_velocity_m_s,max_element_size_mm,capture_efficiency_percent,vapour_slip,pressure_drop_Pa,captured_rate_g_h,hydraulic_power_mW
4x4-A,aligned,4,4,5.4,64.8,2,0.528,74.204234,0.25795766,4.3573978,6.7964996,0.87147957
4x4-A,aligned,4,4,5.4,107.4,2,0.528,87.694382,0.12305618,5.0501152,8.0320866,1.010023
4x4-A,aligned,4,4,5.4,150,2,0.528,94.254184,0.057458156,5.6138493,8.6329107,1.1227699
5x5-A,aligned,5,5,4.25,51,2,0.528,82.134271,0.17865729,5.0127618,7.522826,1.0025524
5x5-A,aligned,5,5,4.25,100.5,2,0.528,95.885531,0.041144688,5.9277399,8.7823287,1.185548
5x5-A,aligned,5,5,4.25,150,2,0.528,99.146465,0.0085353538,6.7122474,9.0810035,1.3424495
5x6-A,aligned,5,6,3.8,45.6,2,0.528,85.200658,0.14799342,5.2975588,7.8036819,1.0595118
5x6-A,aligned,5,6,3.8,57,2,0.528,90.073803,0.099261968,5.5760419,8.2500221,1.1152084
5x6-A,aligned,5,6,3.8,97.8,2,0.528,97.832153,0.021678472,6.4236791,8.9606233,1.2847358
5x6-A,aligned,5,6,3.8,150,2,0.528,99.731902,0.0026809781,7.4151545,9.1346248,1.4830309
6x6-A,aligned,6,6,3.45,41.4,2,0.528,87.569253,0.12430747,5.5058823,8.0206258,1.1011765
6x6-A,aligned,6,6,3.45,93.6,2,0.528,98.882725,0.01117275,6.7846071,9.0568471,1.3569214
6x6-A,aligned,6,6,3.45,145.9,2,0.528,99.919195,0.00080805223,7.9779197,9.1517793,1.5955839
6x7-A,aligned,6,7,3.1,37.2,2,0.528,90.049111,0.099508891,5.6865326,8.2477605,1.1373065
6x7-A,aligned,6,7,3.1,80.7,2,0.528,99.140114,0.008598864,7.0983669,9.0804218,1.4196734
6x7-A,aligned,6,7,3.1,124.3,2,0.528,99.937326,0.00062674451,8.3541371,9.1534399,1.6708274
7x7-A,aligned,7,7,2.85,34.2,2,0.528,91.82504,0.0817496,5.9397732,8.410421,1.1879546
7x7-A,aligned,7,7,2.85,42.75,2,0.528,95.078605,0.049213948,6.2450299,8.7084209,1.249006
7x7-A,aligned,7,7,2.85,70,2,0.528,99.21049,0.0078950954,7.2494987,9.0868677,1.4498997
7x7-A,aligned,7,7,2.85,105.8,2,0.528,99.936831,0.00063169205,8.4770367,9.1533946,1.6954073
4x4-O,offset,4,4,5.4,64.8,2,0.528,88.935292,0.11064708,5.503926,8.1457438,1.1007852
4x4-O,offset,4,4,5.4,150,2,0.528,98.416767,0.015832333,6.4232324,9.0141692,1.2846465
5x5-O,offset,5,5,4.25,51,2,0.528,93.919125,0.06080875,5.9622128,8.602222,1.1924426
5x5-O,offset,5,5,4.25,100.5,2,0.528,98.999784,0.010002156,6.7838798,9.0675688,1.356776
5x5-O,offset,5,5,4.25,150,2,0.528,99.814914,0.0018508572,7.5123082,9.142228,1.5024616
5x6-O,offset,5,6,3.8,45.6,2,0.528,95.680719,0.043192807,6.3256266,8.7635696,1.2651253
5x6-O,offset,5,6,3.8,57,2,0.528,97.44368,0.025563196,6.5459802,8.9250424,1.309196
5x6-O,offset,5,6,3.8,77.7,2,0.528,98.937387,0.010626133,6.9481457,9.0618537,1.3896291
5x6-O,offset,5,6,3.8,89.3,2,0.528,99.35832,0.0064168039,7.1735035,9.1004077,1.4347007
5x6-O,offset,5,6,3.8,109.7,2,0.528,99.717932,0.0028206822,7.5617494,9.1333452,1.5123499
5x6-O,offset,5,6,3.8,133,2,0.528,99.892608,0.0010739203,7.9743807,9.1493441,1.5948761
6x5-O,offset,6,5,3.45,41.4,2,0.528,96.000788,0.039992119,6.8684031,8.7928853,1.3736806
6x5-O,offset,6,5,3.45,87.2,2,0.528,99.547579,0.0045242102,8.1980936,9.1177423,1.6396187
6x5-O,offset,6,5,3.45,133,2,0.528,99.939452,0.00060547586,9.4137929,9.1536347,1.8827586
6x6-O,offset,6,6,3.45,41.4,2,0.528,96.904354,0.030956461,6.5763123,8.8756445,1.3152625
6x6-O,offset,6,6,3.45,74.1,2,0.528,99.435245,0.0056475497,7.3565914,9.1074534,1.4713183
6x6-O,offset,6,6,3.45,106.7,2,0.528,99.888622,0.0011137765,8.0777007,9.1489791,1.6155401
6x7-O,offset,6,7,3.1,37.2,2,0.528,97.721507,0.022784927,6.9653362,8.9504891,1.3930672
6x7-O,offset,6,7,3.1,62.6,2,0.528,99.531464,0.0046853608,7.7373597,9.1162663,1.5474719
6x7-O,offset,6,7,3.1,88,2,0.528,99.89836,0.0010163965,8.4703716,9.149871,1.6940743
7x6-O,offset,7,6,2.85,34.2,2,0.528,97.88055,0.021194499,7.7104437,8.9650561,1.5420887
7x6-O,offset,7,6,2.85,61.1,2,0.528,99.634608,0.0036539207,8.8006909,9.1257134,1.7601382
7x6-O,offset,7,6,2.85,88,2,0.528,99.933335,0.00066665244,9.8801421,9.1530744,1.9760284
7x7-O,offset,7,7,2.85,34.2,2,0.528,98.397464,0.016025365,7.2897782,9.0124011,1.4579556
7x7-O,offset,7,7,2.85,42.75,2,0.528,99.150643,0.0084935673,7.5937284,9.0813862,1.5187457
7x7-O,offset,7,7,2.85,53,2,0.528,99.595122,0.0040487756,7.945012,9.1220969,1.5890024
7x7-O,offset,7,7,2.85,67.2,2,0.528,99.851351,0.0014864856,8.4187719,9.1455654,1.6837544
7x7-O,offset,7,7,2.85,71.9,2,0.528,99.891213,0.0010878718,8.583615,9.1492163,1.716723


==> anc/data/operating_velocity_3d.csv <==
design,active_length_mm,inlet_velocity_m_s,channel_reynolds_number,capture_efficiency_percent,vapour_slip,captured_rate_g_h,pressure_drop_Pa,hydraulic_power_mW,predicted_before_run,predicted_capture_low_percent,predicted_capture_high_percent,predicted_captured_rate_g_h,predicted_pressure_drop_Pa,predicted_hydraulic_power_mW
5x6-A,100,0.8,44.183965,99.992311,7.688512e-5,3.6633905,1.6518658,0.13214926,yes,99.9872,99.9947,3.66,1.71,0.137
5x6-A,100,1.1,60.752952,99.896947,0.0010305331,5.0323578,2.6105009,0.2871551,yes,99.8813,99.9226,5.03,2.65,0.292
5x6-A,100,1.4,77.321939,99.566512,0.0043348799,6.3836335,3.739018,0.52346252,no,,,,,
5x6-A,100,2,110.45991,98.002506,0.01997494,8.9762263,6.4735948,1.294719,no,,,,,
5x6-A,100,2.3,127.0289,96.87802,0.031219802,10.204217,8.0614228,1.8541272,yes,96.7489,96.9065,10.21,8.046,1.851
5x6-A,100,2.6,143.59789,95.611591,0.043884085,11.38441,9.7948866,2.5466705,no,,,,,
5x6-O,100,0.8,44.183965,99.998885,1.114859e-5,3.6636313,1.8374369,0.14699496,yes,99.9977,99.9999,3.66,1.871,0.15
5x6-O,100,1.1,60.752952,99.983043,0.00016957424,5.036695,2.9164462,0.32080908,yes,99.9793,99.9956,5.04,2.941,0.324
5x6-O,100,1.4,77.321939,99.921268,0.00078731879,6.4063784,4.2032963,0.58846148,no,,,,,
5x6-O,100,2,110.45991,99.583273,0.0041672731,9.1210115,7.3760654,1.4752131,no,,,,,
5x6-O,100,2.3,127.0289,99.307783,0.0069221732,10.460146,9.2478444,2.1270042,yes,99.1717,99.3155,10.46,9.239,2.125
5x6-O,100,2.6,143.59789,98.97227,0.010277301,11.784563,11.310859,2.9408233,no,,,,,
7x7-O,70,0.8,36.068543,99.999914,8.5688209e-7,3.663669,2.1863333,0.17490667,yes,99.9998,100,3.66,2.21,0.177
7x7-O,70,1.1,49.594246,99.997591,2.4085512e-5,5.0374279,3.4297399,0.37727139,yes,99.997,99.9995,5.04,3.449,0.379
7x7-O,70,1.4,63.11995,99.984198,0.00015801676,6.4104131,4.9026022,0.68636431,no,,,,,
7x7-O,70,2,90.171357,99.877263,0.0012273675,9.1479387,8.5173926,1.7034785,no,,,,,
7x7-O,70,2.3,103.69706,99.77063,0.0022937006,10.508898,10.648271,2.4491023,yes,99.7155,99.7739,10.51,10.638,2.447
7x7-O,70,2.6,117.22276,99.627306,0.0037269361,11.862558,12.989794,3.3773464,no,,,,,


==> anc/data/planar_identification_velocity_step.csv <==
run,time_s,inlet_velocity_m_s,captured_rate_g_s_m
dt0.010s_15it,0,0.416472435264,0.0529371754378
dt0.010s_15it,0.01,0.416472435264,0.052937176
dt0.010s_15it,0.02,0.416472435264,0.052937182
dt0.010s_15it,0.03,0.416472435264,0.052937192
dt0.010s_15it,0.04,0.416472435264,0.052937209
dt0.010s_15it,0.05,0.416472435264,0.052937222
dt0.010s_15it,0.06,0.416472435264,0.05293721
dt0.010s_15it,0.07,0.416472435264,0.05293716
dt0.010s_15it,0.08,0.416472435264,0.05293708
dt0.010s_15it,0.09,0.416472435264,0.052937005
dt0.010s_15it,0.1,0.416472435264,0.052936971
dt0.010s_15it,0.11,0.416472435264,0.052936993
dt0.010s_15it,0.12,0.416472435264,0.052937054
dt0.010s_15it,0.13,0.416472435264,0.052937125
dt0.010s_15it,0.14,0.416472435264,0.052937176
dt0.010s_15it,0.15,0.416472435264,0.052937197
dt0.010s_15it,0.16,0.416472435264,0.052937194
dt0.010s_15it,0.17,0.416472435264,0.052937181
dt0.010s_15it,0.18,0.416472435264,0.052937171
dt0.010s_15it,0.19,0.416472435264,0.052937168
dt0.010s_15it,0.2,0.416472435264,0.052937171
dt0.010s_15it,0.21,0.45811967879,0.053733375
dt0.010s_15it,0.22,0.45811967879,0.054373854
dt0.010s_15it,0.23,0.45811967879,0.054968701
dt0.010s_15it,0.24,0.45811967879,0.055592296
dt0.010s_15it,0.25,0.45811967879,0.056228914
dt0.010s_15it,0.26,0.45811967879,0.056805095
dt0.010s_15it,0.27,0.45811967879,0.057243806
dt0.010s_15it,0.28,0.45811967879,0.057517709
dt0.010s_15it,0.29,0.45811967879,0.057661565
dt0.010s_15it,0.3,0.45811967879,0.057739301
dt0.010s_15it,0.31,0.45811967879,0.057802391
dt0.010s_15it,0.32,0.45811967879,0.057871692
dt0.010s_15it,0.33,0.45811967879,0.057943852
dt0.010s_15it,0.34,0.45811967879,0.058007484
dt0.010s_15it,0.35,0.45811967879,0.058055411
dt0.010s_15it,0.36,0.45811967879,0.058088294
dt0.010s_15it,0.37,0.45811967879,0.05811162
dt0.010s_15it,0.38,0.45811967879,0.058130791
dt0.010s_15it,0.39,0.45811967879,0.058148208
dt0.010s_15it,0.4,0.45811967879,0.05816346
dt0.010s_15it,0.41,0.45811967879,0.058175193
dt0.010s_15it,0.42,0.45811967879,0.058182802
dt0.010s_15it,0.43,0.45811967879,0.058186969
dt0.010s_15it,0.44,0.45811967879,0.058189116
dt0.010s_15it,0.45,0.45811967879,0.058190544
dt0.010s_15it,0.46,0.45811967879,0.058191897
dt0.010s_15it,0.47,0.45811967879,0.058193184
dt0.010s_15it,0.48,0.45811967879,0.058194149
dt0.010s_15it,0.49,0.45811967879,0.058194618
dt0.010s_15it,0.5,0.45811967879,0.058194624
dt0.010s_15it,0.51,0.45811967879,0.058194349
dt0.010s_15it,0.52,0.45811967879,0.058193982
dt0.010s_15it,0.53,0.45811967879,0.058193642
dt0.010s_15it,0.54,0.45811967879,0.058193372
dt0.010s_15it,0.55,0.45811967879,0.058193169
dt0.010s_15it,0.56,0.45811967879,0.058193021
dt0.010s_15it,0.57,0.45811967879,0.058192917
dt0.010s_15it,0.58,0.45811967879,0.058192849
dt0.010s_15it,0.59,0.45811967879,0.058192807
dt0.010s_15it,0.6,0.45811967879,0.05819278
dt0.010s_15it,0.61,0.45811967879,0.058192765
dt0.010s_15it,0.62,0.45811967879,0.05819276
dt0.010s_15it,0.63,0.45811967879,0.058192768
dt0.010s_15it,0.64,0.45811967879,0.058192788
dt0.010s_15it,0.65,0.45811967879,0.058192819
dt0.010s_15it,0.66,0.45811967879,0.058192856
dt0.010s_15it,0.67,0.45811967879,0.058192894
dt0.010s_15it,0.68,0.45811967879,0.058192931
dt0.010s_15it,0.69,0.45811967879,0.058192967
dt0.010s_15it,0.7,0.45811967879,0.058193002
dt0.010s_15it,0.71,0.45811967879,0.058193037
dt0.010s_15it,0.72,0.45811967879,0.058193073
dt0.010s_15it,0.73,0.45811967879,0.058193109
dt0.010s_15it,0.74,0.45811967879,0.058193145
dt0.010s_15it,0.75,0.45811967879,0.05819318
dt0.010s_15it,0.76,0.45811967879,0.058193213
dt0.010s_15it,0.77,0.45811967879,0.058193244
dt0.010s_15it,0.78,0.45811967879,0.058193274
dt0.010s_15it,0.79,0.45811967879,0.058193302
dt0.010s_15it,0.8,0.45811967879,0.05819333
dt0.010s_15it,0.81,0.45811967879,0.058193356
dt0.010s_15it,0.82,0.45811967879,0.058193381
dt0.010s_15it,0.83,0.45811967879,0.058193406
dt0.010s_15it,0.84,0.45811967879,0.05819343
dt0.010s_15it,0.85,0.45811967879,0.058193453
dt0.010s_15it,0.86,0.45811967879,0.058193475
dt0.010s_15it,0.87,0.45811967879,0.058193497
dt0.010s_15it,0.88,0.45811967879,0.058193518
dt0.010s_15it,0.89,0.45811967879,0.058193539
dt0.010s_15it,0.9,0.45811967879,0.058193558
dt0.010s_15it,0.91,0.45811967879,0.058193577
dt0.010s_15it,0.92,0.45811967879,0.058193596
dt0.010s_15it,0.93,0.45811967879,0.058193614
dt0.010s_15it,0.94,0.45811967879,0.058193631
dt0.010s_15it,0.95,0.45811967879,0.058193648
dt0.010s_15it,0.96,0.45811967879,0.058193664
dt0.010s_15it,0.97,0.45811967879,0.05819368
dt0.010s_15it,0.98,0.45811967879,0.058193695
dt0.010s_15it,0.99,0.45811967879,0.05819371
dt0.010s_15it,1,0.45811967879,0.058193724
dt0.010s_15it,1.01,0.45811967879,0.058193738
dt0.010s_15it,1.02,0.45811967879,0.058193751
dt0.010s_15it,1.03,0.45811967879,0.058193764
dt0.010s_15it,1.04,0.45811967879,0.058193776
dt0.010s_15it,1.05,0.45811967879,0.058193788
dt0.010s_15it,1.06,0.45811967879,0.0581938
dt0.010s_15it,1.07,0.45811967879,0.058193811
dt0.010s_15it,1.08,0.45811967879,0.058193822
dt0.010s_15it,1.09,0.45811967879,0.058193832
dt0.010s_15it,1.1,0.45811967879,0.058193842
dt0.010s_15it,1.11,0.45811967879,0.058193852
dt0.010s_15it,1.12,0.45811967879,0.058193861
dt0.010s_15it,1.13,0.45811967879,0.05819387
dt0.010s_15it,1.14,0.45811967879,0.058193879
dt0.010s_15it,1.15,0.45811967879,0.058193888
dt0.010s_15it,1.16,0.45811967879,0.058193896
dt0.010s_15it,1.17,0.45811967879,0.058193904
dt0.010s_15it,1.18,0.45811967879,0.058193911
dt0.010s_15it,1.19,0.45811967879,0.058193919
dt0.010s_15it,1.2,0.45811967879,0.058193926
dt0.005s_15it,0,0.416472435264,0.0529371754378
dt0.005s_15it,0.005,0.416472435264,0.052937176
dt0.005s_15it,0.01,0.416472435264,0.052937177
dt0.005s_15it,0.015,0.416472435264,0.052937178
dt0.005s_15it,0.02,0.416472435264,0.052937182
dt0.005s_15it,0.025,0.416472435264,0.052937189
dt0.005s_15it,0.03,0.416472435264,0.052937201
dt0.005s_15it,0.035,0.416472435264,0.052937216
dt0.005s_15it,0.04,0.416472435264,0.052937232
dt0.005s_15it,0.045,0.416472435264,0.052937242
dt0.005s_15it,0.05,0.416472435264,0.052937238
dt0.005s_15it,0.055,0.416472435264,0.052937213
dt0.005s_15it,0.06,0.416472435264,0.052937166
dt0.005s_15it,0.065,0.416472435264,0.052937103
dt0.005s_15it,0.07,0.416472435264,0.052937036
dt0.005s_15it,0.075,0.416472435264,0.052936979
dt0.005s_15it,0.08,0.416472435264,0.052936943
dt0.005s_15it,0.085,0.416472435264,0.052936935
dt0.005s_15it,0.09,0.416472435264,0.052936954
dt0.005s_15it,0.095,0.416472435264,0.052936992
dt0.005s_15it,0.1,0.416472435264,0.052937041
dt0.005s_15it,0.105,0.416472435264,0.052937091
dt0.005s_15it,0.11,0.416472435264,0.052937133
dt0.005s_15it,0.115,0.416472435264,0.052937163
dt0.005s_15it,0.12,0.416472435264,0.05293718
dt0.005s_15it,0.125,0.416472435264,0.052937185
dt0.005s_15it,0.13,0.416472435264,0.052937182
dt0.005s_15it,0.135,0.416472435264,0.052937174
dt0.005s_15it,0.14,0.416472435264,0.052937165
dt0.005s_15it,0.145,0.416472435264,0.052937159
dt0.005s_15it,0.15,0.416472435264,0.052937156
dt0.005s_15it,0.155,0.416472435264,0.052937156
dt0.005s_15it,0.16,0.416472435264,0.05293716
dt0.005s_15it,0.165,0.416472435264,0.052937166
dt0.005s_15it,0.17,0.416472435264,0.052937173
dt0.005s_15it,0.175,0.416472435264,0.052937178
dt0.005s_15it,0.18,0.416472435264,0.052937182
dt0.005s_15it,0.185,0.416472435264,0.052937183
dt0.005s_15it,0.19,0.416472435264,0.052937182
dt0.005s_15it,0.195,0.416472435264,0.05293718
dt0.005s_15it,0.2,0.416472435264,0.052937176
dt0.005s_15it,0.205,0.45811967879,0.053468959
dt0.005s_15it,0.21,0.45811967879,0.053882464
dt0.005s_15it,0.215,0.45811967879,0.054209635
dt0.005s_15it,0.22,0.45811967879,0.054512366
dt0.005s_15it,0.225,0.45811967879,0.054820811
dt0.005s_15it,0.23,0.45811967879,0.055147285
dt0.005s_15it,0.235,0.45811967879,0.055492727
dt0.005s_15it,0.24,0.45811967879,0.055848439
dt0.005s_15it,0.245,0.45811967879,0.056197761
dt0.005s_15it,0.25,0.45811967879,0.056520961
dt0.005s_15it,0.255,0.45811967879,0.056800253
dt0.005s_15it,0.26,0.45811967879,0.057025237
dt0.005s_15it,0.265,0.45811967879,0.057195329
dt0.005s_15it,0.27,0.45811967879,0.057318731
dt0.005s_15it,0.275,0.45811967879,0.057408565
dt0.005s_15it,0.28,0.45811967879,0.057478477
dt0.005s_15it,0.285,0.45811967879,0.057539281
dt0.005s_15it,0.29,0.45811967879,0.057597556
dt0.005s_15it,0.295,0.45811967879,0.057655897
dt0.005s_15it,0.3,0.45811967879,0.057714004
dt0.005s_15it,0.305,0.45811967879,0.057770108
dt0.005s_15it,0.31,0.45811967879,0.057822134
dt0.005s_15it,0.315,0.45811967879,0.05786844
dt0.005s_15it,0.32,0.45811967879,0.057908192
dt0.005s_15it,0.325,0.45811967879,0.057941461
dt0.005s_15it,0.33,0.45811967879,0.057969132
dt0.005s_15it,0.335,0.45811967879,0.057992606
dt0.005s_15it,0.34,0.45811967879,0.058013423
dt0.005s_15it,0.345,0.45811967879,0.058032891
dt0.005s_15it,0.35,0.45811967879,0.058051812
dt0.005s_15it,0.355,0.45811967879,0.058070372
dt0.005s_15it,0.36,0.45811967879,0.058088221
dt0.005s_15it,0.365,0.45811967879,0.058104716
dt0.005s_15it,0.37,0.45811967879,0.058119215
dt0.005s_15it,0.375,0.45811967879,0.058131322
dt0.005s_15it,0.38,0.45811967879,0.058141011
dt0.005s_15it,0.385,0.45811967879,0.0581486
dt0.005s_15it,0.39,0.45811967879,0.05815462
dt0.005s_15it,0.395,0.45811967879,0.058159637
dt0.005s_15it,0.4,0.45811967879,0.0581641
dt0.005s_15it,0.405,0.45811967879,0.058168269
dt0.005s_15it,0.41,0.45811967879,0.058172213
dt0.005s_15it,0.415,0.45811967879,0.058175877
dt0.005s_15it,0.42,0.45811967879,0.058179163
dt0.005s_15it,0.425,0.45811967879,0.058181993
dt0.005s_15it,0.43,0.45811967879,0.058184348
dt0.005s_15it,0.435,0.45811967879,0.058186263
dt0.005s_15it,0.44,0.45811967879,0.058187808
dt0.005s_15it,0.445,0.45811967879,0.058189063
dt0.005s_15it,0.45,0.45811967879,0.058190088
dt0.005s_15it,0.455,0.45811967879,0.058190925
dt0.005s_15it,0.46,0.45811967879,0.058191594
dt0.005s_15it,0.465,0.45811967879,0.058192106
dt0.005s_15it,0.47,0.45811967879,0.058192474
dt0.005s_15it,0.475,0.45811967879,0.058192714
dt0.005s_15it,0.48,0.45811967879,0.058192854
dt0.005s_15it,0.485,0.45811967879,0.058192919
dt0.005s_15it,0.49,0.45811967879,0.058192935
dt0.005s_15it,0.495,0.45811967879,0.058192922
dt0.005s_15it,0.5,0.45811967879,0.058192893
dt0.005s_15it,0.505,0.45811967879,0.058192854
dt0.005s_15it,0.51,0.45811967879,0.058192807
dt0.005s_15it,0.515,0.45811967879,0.058192753
dt0.005s_15it,0.52,0.45811967879,0.058192692
dt0.005s_15it,0.525,0.45811967879,0.058192624
dt0.005s_15it,0.53,0.45811967879,0.058192552
dt0.005s_15it,0.535,0.45811967879,0.058192477
dt0.005s_15it,0.54,0.45811967879,0.058192402
dt0.005s_15it,0.545,0.45811967879,0.058192329
dt0.005s_15it,0.55,0.45811967879,0.058192259
dt0.005s_15it,0.555,0.45811967879,0.058192195
dt0.005s_15it,0.56,0.45811967879,0.058192138
dt0.005s_15it,0.565,0.45811967879,0.058192089
dt0.005s_15it,0.57,0.45811967879,0.058192051
dt0.005s_15it,0.575,0.45811967879,0.058192021
dt0.005s_15it,0.58,0.45811967879,0.058192001
dt0.005s_15it,0.585,0.45811967879,0.058191988
dt0.005s_15it,0.59,0.45811967879,0.058191982
dt0.005s_15it,0.595,0.45811967879,0.05819198
dt0.005s_15it,0.6,0.45811967879,0.058191982
dt0.005s_30it,0,0.416472435264,0.0529371754378
dt0.005s_30it,0.005,0.416472435264,0.052937176
dt0.005s_30it,0.01,0.416472435264,0.052937178
dt0.005s_30it,0.015,0.416472435264,0.05293718
dt0.005s_30it,0.02,0.416472435264,0.052937185
dt0.005s_30it,0.025,0.416472435264,0.052937193
dt0.005s_30it,0.03,0.416472435264,0.052937204
dt0.005s_30it,0.035,0.416472435264,0.052937218
dt0.005s_30it,0.04,0.416472435264,0.052937229
dt0.005s_30it,0.045,0.416472435264,0.052937232
dt0.005s_30it,0.05,0.416472435264,0.052937221
dt0.005s_30it,0.055,0.416472435264,0.052937191
dt0.005s_30it,0.06,0.416472435264,0.052937143
dt0.005s_30it,0.065,0.416472435264,0.052937085
dt0.005s_30it,0.07,0.416472435264,0.052937026
dt0.005s_30it,0.075,0.416472435264,0.05293698
dt0.005s_30it,0.08,0.416472435264,0.052936954
dt0.005s_30it,0.085,0.416472435264,0.052936953
dt0.005s_30it,0.09,0.416472435264,0.052936975
dt0.005s_30it,0.095,0.416472435264,0.052937013
dt0.005s_30it,0.1,0.416472435264,0.052937058
dt0.005s_30it,0.105,0.416472435264,0.052937102
dt0.005s_30it,0.11,0.416472435264,0.052937139
dt0.005s_30it,0.115,0.416472435264,0.052937164
dt0.005s_30it,0.12,0.416472435264,0.052937178
dt0.005s_30it,0.125,0.416472435264,0.052937181
dt0.005s_30it,0.13,0.416472435264,0.052937177
dt0.005s_30it,0.135,0.416472435264,0.05293717
dt0.005s_30it,0.14,0.416472435264,0.052937163
dt0.005s_30it,0.145,0.416472435264,0.052937159
dt0.005s_30it,0.15,0.416472435264,0.052937157
dt0.005s_30it,0.155,0.416472435264,0.052937159
dt0.005s_30it,0.16,0.416472435264,0.052937163
dt0.005s_30it,0.165,0.416472435264,0.052937169
dt0.005s_30it,0.17,0.416472435264,0.052937174
dt0.005s_30it,0.175,0.416472435264,0.052937178
dt0.005s_30it,0.18,0.416472435264,0.052937181
dt0.005s_30it,0.185,0.416472435264,0.052937182
dt0.005s_30it,0.19,0.416472435264,0.05293718
dt0.005s_30it,0.195,0.416472435264,0.052937178
dt0.005s_30it,0.2,0.416472435264,0.052937175
dt0.005s_30it,0.205,0.45811967879,0.053469121
dt0.005s_30it,0.21,0.45811967879,0.053883371
dt0.005s_30it,0.215,0.45811967879,0.054212294
dt0.005s_30it,0.22,0.45811967879,0.054518213
dt0.005s_30it,0.225,0.45811967879,0.054830758
dt0.005s_30it,0.23,0.45811967879,0.055160854
dt0.005s_30it,0.235,0.45811967879,0.055507814
dt0.005s_30it,0.24,0.45811967879,0.055861682
dt0.005s_30it,0.245,0.45811967879,0.056205949
dt0.005s_30it,0.25,0.45811967879,0.056522083
dt0.005s_30it,0.255,0.45811967879,0.05679433
dt0.005s_30it,0.26,0.45811967879,0.057014108
dt0.005s_30it,0.265,0.45811967879,0.057181937
dt0.005s_30it,0.27,0.45811967879,0.057306021
dt0.005s_30it,0.275,0.45811967879,0.057398677
dt0.005s_30it,0.28,0.45811967879,0.057472354
dt0.005s_30it,0.285,0.45811967879,0.057536737
dt0.005s_30it,0.29,0.45811967879,0.057597678
dt0.005s_30it,0.295,0.45811967879,0.057657469
dt0.005s_30it,0.3,0.45811967879,0.057715907
dt0.005s_30it,0.305,0.45811967879,0.05777155
dt0.005s_30it,0.31,0.45811967879,0.057822735
dt0.005s_30it,0.315,0.45811967879,0.057868202
dt0.005s_30it,0.32,0.45811967879,0.05790739
dt0.005s_30it,0.325,0.45811967879,0.057940504
dt0.005s_30it,0.33,0.45811967879,0.057968424
dt0.005s_30it,0.335,0.45811967879,0.057992443
dt0.005s_30it,0.34,0.45811967879,0.058013935
dt0.005s_30it,0.345,0.45811967879,0.058034026
dt0.005s_30it,0.35,0.45811967879,0.058053365
dt0.005s_30it,0.355,0.45811967879,0.058072048
dt0.005s_30it,0.36,0.45811967879,0.058089727
dt0.005s_30it,0.365,0.45811967879,0.058105842
dt0.005s_30it,0.37,0.45811967879,0.058119878
dt0.005s_30it,0.375,0.45811967879,0.058131571
dt0.005s_30it,0.38,0.45811967879,0.058140986
dt0.005s_30it,0.385,0.45811967879,0.058148471
dt0.005s_30it,0.39,0.45811967879,0.058154528
dt0.005s_30it,0.395,0.45811967879,0.058159657
dt0.005s_30it,0.4,0.45811967879,0.058164238
dt0.005s_30it,0.405,0.45811967879,0.05816848
dt0.005s_30it,0.41,0.45811967879,0.058172437
dt0.005s_30it,0.415,0.45811967879,0.058176064
dt0.005s_30it,0.42,0.45811967879,0.058179289
dt0.005s_30it,0.425,0.45811967879,0.058182062
dt0.005s_30it,0.43,0.45811967879,0.058184377
dt0.005s_30it,0.435,0.45811967879,0.058186273
dt0.005s_30it,0.44,0.45811967879,0.058187812
dt0.005s_30it,0.445,0.45811967879,0.05818906
dt0.005s_30it,0.45,0.45811967879,0.05819007
dt0.005s_30it,0.455,0.45811967879,0.058190879
dt0.005s_30it,0.46,0.45811967879,0.058191511
dt0.005s_30it,0.465,0.45811967879,0.058191985
dt0.005s_30it,0.47,0.45811967879,0.05819232
dt0.005s_30it,0.475,0.45811967879,0.058192538
dt0.005s_30it,0.48,0.45811967879,0.058192666
dt0.005s_30it,0.485,0.45811967879,0.058192727
dt0.005s_30it,0.49,0.45811967879,0.058192744
dt0.005s_30it,0.495,0.45811967879,0.058192732
dt0.005s_30it,0.5,0.45811967879,0.058192701
dt0.005s_30it,0.505,0.45811967879,0.058192657
dt0.005s_30it,0.51,0.45811967879,0.058192601
dt0.005s_30it,0.515,0.45811967879,0.058192537
dt0.005s_30it,0.52,0.45811967879,0.058192465
dt0.005s_30it,0.525,0.45811967879,0.058192388
dt0.005s_30it,0.53,0.45811967879,0.058192307
dt0.005s_30it,0.535,0.45811967879,0.058192226
dt0.005s_30it,0.54,0.45811967879,0.058192145
dt0.005s_30it,0.545,0.45811967879,0.058192068
dt0.005s_30it,0.55,0.45811967879,0.058191995
dt0.005s_30it,0.555,0.45811967879,0.058191929
dt0.005s_30it,0.56,0.45811967879,0.058191871
dt0.005s_30it,0.565,0.45811967879,0.058191822
dt0.005s_30it,0.57,0.45811967879,0.058191783
dt0.005s_30it,0.575,0.45811967879,0.058191754
dt0.005s_30it,0.58,0.45811967879,0.058191734
dt0.005s_30it,0.585,0.45811967879,0.058191721
dt0.005s_30it,0.59,0.45811967879,0.058191715
dt0.005s_30it,0.595,0.45811967879,0.058191713
dt0.005s_30it,0.6,0.45811967879,0.058191715
dt0.005s_30it,0.605,0.45811967879,0.05819172
dt0.005s_30it,0.61,0.45811967879,0.058191727
dt0.005s_30it,0.615,0.45811967879,0.058191737
dt0.005s_30it,0.62,0.45811967879,0.058191748
dt0.005s_30it,0.625,0.45811967879,0.058191762
dt0.005s_30it,0.63,0.45811967879,0.058191778
dt0.005s_30it,0.635,0.45811967879,0.058191796
dt0.005s_30it,0.64,0.45811967879,0.058191817
dt0.005s_30it,0.645,0.45811967879,0.058191839
dt0.005s_30it,0.65,0.45811967879,0.058191864
dt0.005s_30it,0.655,0.45811967879,0.058191889
dt0.005s_30it,0.66,0.45811967879,0.058191916
dt0.005s_30it,0.665,0.45811967879,0.058191944
dt0.005s_30it,0.67,0.45811967879,0.058191972
dt0.005s_30it,0.675,0.45811967879,0.058192001
dt0.005s_30it,0.68,0.45811967879,0.058192031
dt0.005s_30it,0.685,0.45811967879,0.058192061
dt0.005s_30it,0.69,0.45811967879,0.058192091
dt0.005s_30it,0.695,0.45811967879,0.058192121
dt0.005s_30it,0.7,0.45811967879,0.058192151
dt0.005s_30it,0.705,0.45811967879,0.058192182
dt0.005s_30it,0.71,0.45811967879,0.058192212
dt0.005s_30it,0.715,0.45811967879,0.058192241
dt0.005s_30it,0.72,0.45811967879,0.058192271
dt0.005s_30it,0.725,0.45811967879,0.058192301
dt0.005s_30it,0.73,0.45811967879,0.05819233
dt0.005s_30it,0.735,0.45811967879,0.058192358
dt0.005s_30it,0.74,0.45811967879,0.058192387
dt0.005s_30it,0.745,0.45811967879,0.058192415
dt0.005s_30it,0.75,0.45811967879,0.058192442
dt0.005s_30it,0.755,0.45811967879,0.05819247
dt0.005s_30it,0.76,0.45811967879,0.058192497
dt0.005s_30it,0.765,0.45811967879,0.058192523
dt0.005s_30it,0.77,0.45811967879,0.05819255
dt0.005s_30it,0.775,0.45811967879,0.058192575
dt0.005s_30it,0.78,0.45811967879,0.058192601
dt0.005s_30it,0.785,0.45811967879,0.058192626
dt0.005s_30it,0.79,0.45811967879,0.05819265
dt0.005s_30it,0.795,0.45811967879,0.058192675
dt0.005s_30it,0.8,0.45811967879,0.058192699
dt0.005s_30it,0.805,0.45811967879,0.058192722
dt0.005s_30it,0.81,0.45811967879,0.058192746
dt0.005s_30it,0.815,0.45811967879,0.058192768
dt0.005s_30it,0.82,0.45811967879,0.058192791
dt0.005s_30it,0.825,0.45811967879,0.058192813
dt0.005s_30it,0.83,0.45811967879,0.058192835
dt0.005s_30it,0.835,0.45811967879,0.058192856
dt0.005s_30it,0.84,0.45811967879,0.058192878
dt0.005s_30it,0.845,0.45811967879,0.058192898
dt0.005s_30it,0.85,0.45811967879,0.058192919
dt0.005s_30it,0.855,0.45811967879,0.058192939
dt0.005s_30it,0.86,0.45811967879,0.058192959
dt0.005s_30it,0.865,0.45811967879,0.058192978
dt0.005s_30it,0.87,0.45811967879,0.058192998
dt0.005s_30it,0.875,0.45811967879,0.058193017
dt0.005s_30it,0.88,0.45811967879,0.058193035
dt0.005s_30it,0.885,0.45811967879,0.058193054
dt0.005s_30it,0.89,0.45811967879,0.058193072
dt0.005s_30it,0.895,0.45811967879,0.058193089
dt0.005s_30it,0.9,0.45811967879,0.058193107
dt0.005s_30it,0.905,0.45811967879,0.058193124
dt0.005s_30it,0.91,0.45811967879,0.058193141
dt0.005s_30it,0.915,0.45811967879,0.058193158
dt0.005s_30it,0.92,0.45811967879,0.058193174
dt0.005s_30it,0.925,0.45811967879,0.05819319
dt0.005s_30it,0.93,0.45811967879,0.058193206
dt0.005s_30it,0.935,0.45811967879,0.058193221
dt0.005s_30it,0.94,0.45811967879,0.058193237
dt0.005s_30it,0.945,0.45811967879,0.058193252
dt0.005s_30it,0.95,0.45811967879,0.058193267
dt0.005s_30it,0.955,0.45811967879,0.058193281
dt0.005s_30it,0.96,0.45811967879,0.058193296
dt0.005s_30it,0.965,0.45811967879,0.05819331
dt0.005s_30it,0.97,0.45811967879,0.058193324
dt0.005s_30it,0.975,0.45811967879,0.058193337
dt0.005s_30it,0.98,0.45811967879,0.058193351
dt0.005s_30it,0.985,0.45811967879,0.058193364
dt0.005s_30it,0.99,0.45811967879,0.058193377
dt0.005s_30it,0.995,0.45811967879,0.058193389
dt0.005s_30it,1,0.45811967879,0.058193402
dt0.005s_30it,1.005,0.45811967879,0.058193414
dt0.005s_30it,1.01,0.45811967879,0.058193426
dt0.005s_30it,1.015,0.45811967879,0.058193438
dt0.005s_30it,1.02,0.45811967879,0.05819345
dt0.005s_30it,1.025,0.45811967879,0.058193461
dt0.005s_30it,1.03,0.45811967879,0.058193473
dt0.005s_30it,1.035,0.45811967879,0.058193484
dt0.005s_30it,1.04,0.45811967879,0.058193495
dt0.005s_30it,1.045,0.45811967879,0.058193506
dt0.005s_30it,1.05,0.45811967879,0.058193516
dt0.005s_30it,1.055,0.45811967879,0.058193527
dt0.005s_30it,1.06,0.45811967879,0.058193537
dt0.005s_30it,1.065,0.45811967879,0.058193547
dt0.005s_30it,1.07,0.45811967879,0.058193557
dt0.005s_30it,1.075,0.45811967879,0.058193566
dt0.005s_30it,1.08,0.45811967879,0.058193576
dt0.005s_30it,1.085,0.45811967879,0.058193585
dt0.005s_30it,1.09,0.45811967879,0.058193594
dt0.005s_30it,1.095,0.45811967879,0.058193604
dt0.005s_30it,1.1,0.45811967879,0.058193612
dt0.005s_30it,1.105,0.45811967879,0.058193621
dt0.005s_30it,1.11,0.45811967879,0.05819363
dt0.005s_30it,1.115,0.45811967879,0.058193638
dt0.005s_30it,1.12,0.45811967879,0.058193647
dt0.005s_30it,1.125,0.45811967879,0.058193655
dt0.005s_30it,1.13,0.45811967879,0.058193663
dt0.005s_30it,1.135,0.45811967879,0.058193671
dt0.005s_30it,1.14,0.45811967879,0.058193678
dt0.005s_30it,1.145,0.45811967879,0.058193686
dt0.005s_30it,1.15,0.45811967879,0.058193694
dt0.005s_30it,1.155,0.45811967879,0.058193701
dt0.005s_30it,1.16,0.45811967879,0.058193708
dt0.005s_30it,1.165,0.45811967879,0.058193715
dt0.005s_30it,1.17,0.45811967879,0.058193722
dt0.005s_30it,1.175,0.45811967879,0.058193729
dt0.005s_30it,1.18,0.45811967879,0.058193736
dt0.005s_30it,1.185,0.45811967879,0.058193743
dt0.005s_30it,1.19,0.45811967879,0.058193749
dt0.005s_30it,1.195,0.45811967879,0.058193756
dt0.005s_30it,1.2,0.45811967879,0.058193762


==> anc/data/planar_regulator_sequence_A.csv <==
controller,time_s,relative_humidity_percent,inlet_velocity_m_s,captured_rate_g_s_m,reference_g_s_m
fixed_velocity,0,50,0.416472435264,0.0529371754378,0.053
fixed_velocity,0.005,50,0.416472435264,0.052937175,0.053
fixed_velocity,0.01,50,0.416472435264,0.052937176,0.053
fixed_velocity,0.015,50,0.416472435264,0.052937178,0.053
fixed_velocity,0.02,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.025,50,0.416472435264,0.052937189,0.053
fixed_velocity,0.03,50,0.416472435264,0.052937201,0.053
fixed_velocity,0.035,50,0.416472435264,0.052937216,0.053
fixed_velocity,0.04,50,0.416472435264,0.052937232,0.053
fixed_velocity,0.045,50,0.416472435264,0.052937242,0.053
fixed_velocity,0.05,50,0.416472435264,0.052937238,0.053
fixed_velocity,0.055,50,0.416472435264,0.052937213,0.053
fixed_velocity,0.06,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.065,50,0.416472435264,0.052937103,0.053
fixed_velocity,0.07,50,0.416472435264,0.052937036,0.053
fixed_velocity,0.075,50,0.416472435264,0.052936979,0.053
fixed_velocity,0.08,50,0.416472435264,0.052936943,0.053
fixed_velocity,0.085,50,0.416472435264,0.052936935,0.053
fixed_velocity,0.09,50,0.416472435264,0.052936954,0.053
fixed_velocity,0.095,50,0.416472435264,0.052936992,0.053
fixed_velocity,0.1,50,0.416472435264,0.052937041,0.053
fixed_velocity,0.105,50,0.416472435264,0.052937091,0.053
fixed_velocity,0.11,50,0.416472435264,0.052937133,0.053
fixed_velocity,0.115,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.12,50,0.416472435264,0.05293718,0.053
fixed_velocity,0.125,50,0.416472435264,0.052937185,0.053
fixed_velocity,0.13,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.135,50,0.416472435264,0.052937174,0.053
fixed_velocity,0.14,50,0.416472435264,0.052937165,0.053
fixed_velocity,0.145,50,0.416472435264,0.052937159,0.053
fixed_velocity,0.15,50,0.416472435264,0.052937156,0.053
fixed_velocity,0.155,50,0.416472435264,0.052937156,0.053
fixed_velocity,0.16,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.165,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.17,50,0.416472435264,0.052937173,0.053
fixed_velocity,0.175,50,0.416472435264,0.052937178,0.053
fixed_velocity,0.18,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.185,50,0.416472435264,0.052937183,0.053
fixed_velocity,0.19,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.195,50,0.416472435264,0.052937179,0.053
fixed_velocity,0.2,50,0.416472435264,0.052937176,0.053
fixed_velocity,0.205,50,0.416472435264,0.052937173,0.053
fixed_velocity,0.21,50,0.416472435264,0.05293717,0.053
fixed_velocity,0.215,50,0.416472435264,0.052937168,0.053
fixed_velocity,0.22,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.225,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.23,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.235,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.24,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.245,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.25,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.255,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.26,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.265,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.27,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.275,50,0.416472435264,0.052937165,0.053
fixed_velocity,0.28,50,0.416472435264,0.052937165,0.053
fixed_velocity,0.285,50,0.416472435264,0.052937164,0.053
fixed_velocity,0.29,50,0.416472435264,0.052937164,0.053
fixed_velocity,0.295,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.3,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.305,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.31,50,0.416472435264,0.052937162,0.053
fixed_velocity,0.315,50,0.416472435264,0.052937162,0.053
fixed_velocity,0.32,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.325,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.33,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.335,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.34,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.345,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.35,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.355,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.36,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.365,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.37,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.375,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.38,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.385,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.39,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.395,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.4,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.405,30,0.416472435264,0.052937144,0.053
fixed_velocity,0.41,30,0.416472435264,0.052936885,0.053
fixed_velocity,0.415,30,0.416472435264,0.052934799,0.053
fixed_velocity,0.42,30,0.416472435264,0.052924208,0.053
fixed_velocity,0.425,30,0.416472435264,0.05288502,0.053
fixed_velocity,0.43,30,0.416472435264,0.052773443,0.053
fixed_velocity,0.435,30,0.416472435264,0.052518788,0.053
fixed_velocity,0.44,30,0.416472435264,0.052035053,0.053
fixed_velocity,0.445,30,0.416472435264,0.051258358,0.053
fixed_velocity,0.45,30,0.416472435264,0.050191062,0.053
fixed_velocity,0.455,30,0.416472435264,0.048912399,0.053
fixed_velocity,0.46,30,0.416472435264,0.047552851,0.053
fixed_velocity,0.465,30,0.416472435264,0.04624077,0.053
fixed_velocity,0.47,30,0.416472435264,0.045064699,0.053
fixed_velocity,0.475,30,0.416472435264,0.044040601,0.053
fixed_velocity,0.48,30,0.416472435264,0.043131766,0.053
fixed_velocity,0.485,30,0.416472435264,0.042288582,0.053
fixed_velocity,0.49,30,0.416472435264,0.041478616,0.053
fixed_velocity,0.495,30,0.416472435264,0.040694194,0.053
fixed_velocity,0.5,30,0.416472435264,0.039940253,0.053
fixed_velocity,0.505,30,0.416472435264,0.039220788,0.053
fixed_velocity,0.51,30,0.416472435264,0.038534249,0.053
fixed_velocity,0.515,30,0.416472435264,0.037876648,0.053
fixed_velocity,0.52,30,0.416472435264,0.037247643,0.053
fixed_velocity,0.525,30,0.416472435264,0.036653686,0.053
fixed_velocity,0.53,30,0.416472435264,0.036106673,0.053
fixed_velocity,0.535,30,0.416472435264,0.035620119,0.053
fixed_velocity,0.54,30,0.416472435264,0.035204943,0.053
fixed_velocity,0.545,30,0.416472435264,0.034866499,0.053
fixed_velocity,0.55,30,0.416472435264,0.034601809,0.053
fixed_velocity,0.555,30,0.416472435264,0.034398975,0.053
fixed_velocity,0.56,30,0.416472435264,0.034240023,0.053
fixed_velocity,0.565,30,0.416472435264,0.034105814,0.053
fixed_velocity,0.57,30,0.416472435264,0.033980696,0.053
fixed_velocity,0.575,30,0.416472435264,0.033855102,0.053
fixed_velocity,0.58,30,0.416472435264,0.033725846,0.053
fixed_velocity,0.585,30,0.416472435264,0.033594521,0.053
fixed_velocity,0.59,30,0.416472435264,0.033465006,0.053
fixed_velocity,0.595,30,0.416472435264,0.033341225,0.053
fixed_velocity,0.6,30,0.416472435264,0.033225914,0.053
fixed_velocity,0.605,30,0.416472435264,0.033120419,0.053
fixed_velocity,0.61,30,0.416472435264,0.03302514,0.053
fixed_velocity,0.615,30,0.416472435264,0.032940101,0.053
fixed_velocity,0.62,30,0.416472435264,0.032865299,0.053
fixed_velocity,0.625,30,0.416472435264,0.032800723,0.053
fixed_velocity,0.63,30,0.416472435264,0.032746105,0.053
fixed_velocity,0.635,30,0.416472435264,0.032700621,0.053
fixed_velocity,0.64,30,0.416472435264,0.032662789,0.053
fixed_velocity,0.645,30,0.416472435264,0.032630663,0.053
fixed_velocity,0.65,30,0.416472435264,0.032602187,0.053
fixed_velocity,0.655,30,0.416472435264,0.032575566,0.053
fixed_velocity,0.66,30,0.416472435264,0.032549529,0.053
fixed_velocity,0.665,30,0.416472435264,0.032523437,0.053
fixed_velocity,0.67,30,0.416472435264,0.032497231,0.053
fixed_velocity,0.675,30,0.416472435264,0.032471262,0.053
fixed_velocity,0.68,30,0.416472435264,0.032446075,0.053
fixed_velocity,0.685,30,0.416472435264,0.032422205,0.053
fixed_velocity,0.69,30,0.416472435264,0.032400047,0.053
fixed_velocity,0.695,30,0.416472435264,0.032379795,0.053
fixed_velocity,0.7,30,0.416472435264,0.032361466,0.053
fixed_velocity,0.705,30,0.416472435264,0.032344954,0.053
fixed_velocity,0.71,30,0.416472435264,0.032330089,0.053
fixed_velocity,0.715,30,0.416472435264,0.032316678,0.053
fixed_velocity,0.72,30,0.416472435264,0.032304517,0.053
fixed_velocity,0.725,30,0.416472435264,0.032293399,0.053
fixed_velocity,0.73,30,0.416472435264,0.032283117,0.053
fixed_velocity,0.735,30,0.416472435264,0.032273468,0.053
fixed_velocity,0.74,30,0.416472435264,0.032264268,0.053
fixed_velocity,0.745,30,0.416472435264,0.032255371,0.053
fixed_velocity,0.75,30,0.416472435264,0.03224668,0.053
fixed_velocity,0.755,30,0.416472435264,0.032238149,0.053
fixed_velocity,0.76,30,0.416472435264,0.03222978,0.053
fixed_velocity,0.765,30,0.416472435264,0.032221607,0.053
fixed_velocity,0.77,30,0.416472435264,0.032213674,0.053
fixed_velocity,0.775,30,0.416472435264,0.032206023,0.053
fixed_velocity,0.78,30,0.416472435264,0.032198673,0.053
fixed_velocity,0.785,30,0.416472435264,0.032191622,0.053
fixed_velocity,0.79,30,0.416472435264,0.032184845,0.053
fixed_velocity,0.795,30,0.416472435264,0.032178303,0.053
fixed_velocity,0.8,30,0.416472435264,0.032171953,0.053
fixed_velocity,0.805,30,0.416472435264,0.032165751,0.053
fixed_velocity,0.81,30,0.416472435264,0.032159662,0.053
fixed_velocity,0.815,30,0.416472435264,0.03215366,0.053
fixed_velocity,0.82,30,0.416472435264,0.032147728,0.053
fixed_velocity,0.825,30,0.416472435264,0.032141858,0.053
fixed_velocity,0.83,30,0.416472435264,0.032136048,0.053
fixed_velocity,0.835,30,0.416472435264,0.032130296,0.053
fixed_velocity,0.84,30,0.416472435264,0.032124607,0.053
fixed_velocity,0.845,30,0.416472435264,0.032118984,0.053
fixed_velocity,0.85,30,0.416472435264,0.032113431,0.053
fixed_velocity,0.855,30,0.416472435264,0.032107949,0.053
fixed_velocity,0.86,30,0.416472435264,0.03210254,0.053
fixed_velocity,0.865,30,0.416472435264,0.032097207,0.053
fixed_velocity,0.87,30,0.416472435264,0.032091948,0.053
fixed_velocity,0.875,30,0.416472435264,0.032086764,0.053
fixed_velocity,0.88,30,0.416472435264,0.032081654,0.053
fixed_velocity,0.885,30,0.416472435264,0.032076615,0.053
fixed_velocity,0.89,30,0.416472435264,0.032071649,0.053
fixed_velocity,0.895,30,0.416472435264,0.032066753,0.053
fixed_velocity,0.9,30,0.416472435264,0.032061928,0.053
fixed_velocity,0.905,30,0.416472435264,0.032057172,0.053
fixed_velocity,0.91,30,0.416472435264,0.032052486,0.053
fixed_velocity,0.915,30,0.416472435264,0.032047867,0.053
fixed_velocity,0.92,30,0.416472435264,0.032043316,0.053
fixed_velocity,0.925,30,0.416472435264,0.032038832,0.053
fixed_velocity,0.93,30,0.416472435264,0.032034416,0.053
fixed_velocity,0.935,30,0.416472435264,0.032030066,0.053
fixed_velocity,0.94,30,0.416472435264,0.032025781,0.053
fixed_velocity,0.945,30,0.416472435264,0.032021562,0.053
fixed_velocity,0.95,30,0.416472435264,0.032017408,0.053
fixed_velocity,0.955,30,0.416472435264,0.032013317,0.053
fixed_velocity,0.96,30,0.416472435264,0.032009289,0.053
fixed_velocity,0.965,30,0.416472435264,0.032005323,0.053
fixed_velocity,0.97,30,0.416472435264,0.032001419,0.053
fixed_velocity,0.975,30,0.416472435264,0.031997576,0.053
fixed_velocity,0.98,30,0.416472435264,0.031993793,0.053
fixed_velocity,0.985,30,0.416472435264,0.03199007,0.053
fixed_velocity,0.99,30,0.416472435264,0.031986406,0.053
fixed_velocity,0.995,30,0.416472435264,0.0319828,0.053
fixed_velocity,1,30,0.416472435264,0.031979251,0.053
fixed_velocity,1.005,30,0.416472435264,0.031975759,0.053
fixed_velocity,1.01,30,0.416472435264,0.031972323,0.053
fixed_velocity,1.015,30,0.416472435264,0.031968941,0.053
fixed_velocity,1.02,30,0.416472435264,0.031965613,0.053
fixed_velocity,1.025,30,0.416472435264,0.031962339,0.053
fixed_velocity,1.03,30,0.416472435264,0.031959117,0.053
fixed_velocity,1.035,30,0.416472435264,0.031955947,0.053
fixed_velocity,1.04,30,0.416472435264,0.031952827,0.053
fixed_velocity,1.045,30,0.416472435264,0.031949758,0.053
fixed_velocity,1.05,30,0.416472435264,0.031946739,0.053
fixed_velocity,1.055,30,0.416472435264,0.031943768,0.053
fixed_velocity,1.06,30,0.416472435264,0.031940845,0.053
fixed_velocity,1.065,30,0.416472435264,0.031937968,0.053
fixed_velocity,1.07,30,0.416472435264,0.031935138,0.053
fixed_velocity,1.075,30,0.416472435264,0.031932354,0.053
fixed_velocity,1.08,30,0.416472435264,0.031929615,0.053
fixed_velocity,1.085,30,0.416472435264,0.031926919,0.053
fixed_velocity,1.09,30,0.416472435264,0.031924267,0.053
fixed_velocity,1.095,30,0.416472435264,0.031921657,0.053
fixed_velocity,1.1,30,0.416472435264,0.031919089,0.053
fixed_velocity,1.105,30,0.416472435264,0.031916563,0.053
fixed_velocity,1.11,30,0.416472435264,0.031914078,0.053
fixed_velocity,1.115,30,0.416472435264,0.031911632,0.053
fixed_velocity,1.12,30,0.416472435264,0.031909226,0.053
fixed_velocity,1.125,30,0.416472435264,0.031906858,0.053
fixed_velocity,1.13,30,0.416472435264,0.031904528,0.053
fixed_velocity,1.135,30,0.416472435264,0.031902235,0.053
fixed_velocity,1.14,30,0.416472435264,0.031899979,0.053
fixed_velocity,1.145,30,0.416472435264,0.03189776,0.053
fixed_velocity,1.15,30,0.416472435264,0.031895576,0.053
fixed_velocity,1.155,30,0.416472435264,0.031893428,0.053
fixed_velocity,1.16,30,0.416472435264,0.031891314,0.053
fixed_velocity,1.165,30,0.416472435264,0.031889233,0.053
fixed_velocity,1.17,30,0.416472435264,0.031887186,0.053
fixed_velocity,1.175,30,0.416472435264,0.031885172,0.053
fixed_velocity,1.18,30,0.416472435264,0.03188319,0.053
fixed_velocity,1.185,30,0.416472435264,0.031881239,0.053
fixed_velocity,1.19,30,0.416472435264,0.03187932,0.053
fixed_velocity,1.195,30,0.416472435264,0.031877431,0.053
fixed_velocity,1.2,30,0.416472435264,0.031875573,0.053
fixed_velocity,1.205,30,0.416472435264,0.031873744,0.053
fixed_velocity,1.21,30,0.416472435264,0.031871945,0.053
fixed_velocity,1.215,30,0.416472435264,0.031870174,0.053
fixed_velocity,1.22,30,0.416472435264,0.031868432,0.053
fixed_velocity,1.225,30,0.416472435264,0.031866717,0.053
fixed_velocity,1.23,30,0.416472435264,0.03186503,0.053
fixed_velocity,1.235,30,0.416472435264,0.03186337,0.053
fixed_velocity,1.24,30,0.416472435264,0.031861736,0.053
fixed_velocity,1.245,30,0.416472435264,0.031860129,0.053
fixed_velocity,1.25,30,0.416472435264,0.031858547,0.053
fixed_velocity,1.255,30,0.416472435264,0.03185699,0.053
fixed_velocity,1.26,30,0.416472435264,0.031855457,0.053
fixed_velocity,1.265,30,0.416472435264,0.03185395,0.053
fixed_velocity,1.27,30,0.416472435264,0.031852466,0.053
fixed_velocity,1.275,30,0.416472435264,0.031851006,0.053
fixed_velocity,1.28,30,0.416472435264,0.03184957,0.053
fixed_velocity,1.285,30,0.416472435264,0.031848156,0.053
fixed_velocity,1.29,30,0.416472435264,0.031846765,0.053
fixed_velocity,1.295,30,0.416472435264,0.031845397,0.053
fixed_velocity,1.3,30,0.416472435264,0.03184405,0.053
fixed_velocity,1.305,30,0.416472435264,0.031842725,0.053
fixed_velocity,1.31,30,0.416472435264,0.031841421,0.053
fixed_velocity,1.315,30,0.416472435264,0.031840138,0.053
fixed_velocity,1.32,30,0.416472435264,0.031838875,0.053
fixed_velocity,1.325,30,0.416472435264,0.031837633,0.053
fixed_velocity,1.33,30,0.416472435264,0.03183641,0.053
fixed_velocity,1.335,30,0.416472435264,0.031835207,0.053
fixed_velocity,1.34,30,0.416472435264,0.031834023,0.053
fixed_velocity,1.345,30,0.416472435264,0.031832858,0.053
fixed_velocity,1.35,30,0.416472435264,0.031831712,0.053
fixed_velocity,1.355,30,0.416472435264,0.031830584,0.053
fixed_velocity,1.36,30,0.416472435264,0.031829474,0.053
fixed_velocity,1.365,30,0.416472435264,0.031828381,0.053
fixed_velocity,1.37,30,0.416472435264,0.031827306,0.053
fixed_velocity,1.375,30,0.416472435264,0.031826249,0.053
fixed_velocity,1.38,30,0.416472435264,0.031825208,0.053
fixed_velocity,1.385,30,0.416472435264,0.031824184,0.053
fixed_velocity,1.39,30,0.416472435264,0.031823176,0.053
fixed_velocity,1.395,30,0.416472435264,0.031822184,0.053
fixed_velocity,1.4,30,0.416472435264,0.031821209,0.053
fixed_velocity,1.405,70,0.416472435264,0.031820279,0.053
fixed_velocity,1.41,70,0.416472435264,0.031819833,0.053
fixed_velocity,1.415,70,0.416472435264,0.031822899,0.053
fixed_velocity,1.42,70,0.416472435264,0.031842616,0.053
fixed_velocity,1.425,70,0.416472435264,0.031918523,0.053
fixed_velocity,1.43,70,0.416472435264,0.032137759,0.053
fixed_velocity,1.435,70,0.416472435264,0.032642926,0.053
fixed_velocity,1.44,70,0.416472435264,0.033603433,0.053
fixed_velocity,1.445,70,0.416472435264,0.035146095,0.053
fixed_velocity,1.45,70,0.416472435264,0.037275784,0.053
fixed_velocity,1.455,70,0.416472435264,0.039840202,0.053
fixed_velocity,1.46,70,0.416472435264,0.042574794,0.053
fixed_velocity,1.465,70,0.416472435264,0.045205109,0.053
fixed_velocity,1.47,70,0.416472435264,0.047557652,0.053
fixed_velocity,1.475,70,0.416472435264,0.049608546,0.053
fixed_velocity,1.48,70,0.416472435264,0.05143305,0.053
fixed_velocity,1.485,70,0.416472435264,0.05312359,0.053
fixed_velocity,1.49,70,0.416472435264,0.054743327,0.053
fixed_velocity,1.495,70,0.416472435264,0.056310617,0.053
fixed_velocity,1.5,70,0.416472435264,0.057816639,0.053
fixed_velocity,1.505,70,0.416472435264,0.059252145,0.053
fixed_velocity,1.51,70,0.416472435264,0.060619715,0.053
fixed_velocity,1.515,70,0.416472435264,0.061928395,0.053
fixed_velocity,1.52,70,0.416472435264,0.063181475,0.053
fixed_velocity,1.525,70,0.416472435264,0.064368572,0.053
fixed_velocity,1.53,70,0.416472435264,0.065466017,0.053
fixed_velocity,1.535,70,0.416472435264,0.066444191,0.053
fixed_velocity,1.54,70,0.416472435264,0.06727797,0.053
fixed_velocity,1.545,70,0.416472435264,0.067955773,0.053
fixed_velocity,1.55,70,0.416472435264,0.068484525,0.053
fixed_velocity,1.555,70,0.416472435264,0.068888685,0.053
fixed_velocity,1.56,70,0.416472435264,0.069204438,0.053
fixed_velocity,1.565,70,0.416472435264,0.069470366,0.053
fixed_velocity,1.57,70,0.416472435264,0.069718194,0.053
fixed_velocity,1.575,70,0.416472435264,0.069967179,0.053
fixed_velocity,1.58,70,0.416472435264,0.070223547,0.053
fixed_velocity,1.585,70,0.416472435264,0.070483985,0.053
fixed_velocity,1.59,70,0.416472435264,0.070740797,0.053
fixed_velocity,1.595,70,0.416472435264,0.070986341,0.053
fixed_velocity,1.6,70,0.416472435264,0.071215395,0.053
fixed_velocity,1.605,70,0.416472435264,0.07142543,0.053
fixed_velocity,1.61,70,0.416472435264,0.071615645,0.053
fixed_velocity,1.615,70,0.416472435264,0.071785829,0.053
fixed_velocity,1.62,70,0.416472435264,0.071935756,0.053
fixed_velocity,1.625,70,0.416472435264,0.072065266,0.053
fixed_velocity,1.63,70,0.416472435264,0.072174822,0.053
fixed_velocity,1.635,70,0.416472435264,0.072265997,0.053
fixed_velocity,1.64,70,0.416472435264,0.072341627,0.053
fixed_velocity,1.645,70,0.416472435264,0.072405511,0.053
fixed_velocity,1.65,70,0.416472435264,0.072461769,0.053
fixed_velocity,1.655,70,0.416472435264,0.072514092,0.053
fixed_velocity,1.66,70,0.416472435264,0.07256515,0.053
fixed_velocity,1.665,70,0.416472435264,0.072616328,0.053
fixed_velocity,1.67,70,0.416472435264,0.072667814,0.053
fixed_velocity,1.675,70,0.416472435264,0.072718947,0.053
fixed_velocity,1.68,70,0.416472435264,0.07276866,0.053
fixed_velocity,1.685,70,0.416472435264,0.072815887,0.053
fixed_velocity,1.69,70,0.416472435264,0.072859829,0.053
fixed_velocity,1.695,70,0.416472435264,0.072900068,0.053
fixed_velocity,1.7,70,0.416472435264,0.072936533,0.053
fixed_velocity,1.705,70,0.416472435264,0.072969405,0.053
fixed_velocity,1.71,70,0.416472435264,0.072998998,0.053
fixed_velocity,1.715,70,0.416472435264,0.07302568,0.053
fixed_velocity,1.72,70,0.416472435264,0.073049837,0.053
fixed_velocity,1.725,70,0.416472435264,0.073071866,0.053
fixed_velocity,1.73,70,0.416472435264,0.073092173,0.053
fixed_velocity,1.735,70,0.416472435264,0.073111164,0.053
fixed_velocity,1.74,70,0.416472435264,0.073129214,0.053
fixed_velocity,1.745,70,0.416472435264,0.073146635,0.053
fixed_velocity,1.75,70,0.416472435264,0.073163641,0.053
fixed_velocity,1.755,70,0.416472435264,0.073180337,0.053
fixed_velocity,1.76,70,0.416472435264,0.073196729,0.053
fixed_velocity,1.765,70,0.416472435264,0.073212759,0.053
fixed_velocity,1.77,70,0.416472435264,0.073228333,0.053
fixed_velocity,1.775,70,0.416472435264,0.073243369,0.053
fixed_velocity,1.78,70,0.416472435264,0.073257816,0.053
fixed_velocity,1.785,70,0.416472435264,0.073271673,0.053
fixed_velocity,1.79,70,0.416472435264,0.07328498,0.053
fixed_velocity,1.795,70,0.416472435264,0.073297811,0.053
fixed_velocity,1.8,70,0.416472435264,0.073310252,0.053
fixed_velocity,1.805,70,0.416472435264,0.073322388,0.053
fixed_velocity,1.81,70,0.416472435264,0.073334293,0.053
fixed_velocity,1.815,70,0.416472435264,0.073346019,0.053
fixed_velocity,1.82,70,0.416472435264,0.073357603,0.053
fixed_velocity,1.825,70,0.416472435264,0.073369063,0.053
fixed_velocity,1.83,70,0.416472435264,0.073380407,0.053
fixed_velocity,1.835,70,0.416472435264,0.073391633,0.053
fixed_velocity,1.84,70,0.416472435264,0.073402739,0.053
fixed_velocity,1.845,70,0.416472435264,0.07341372,0.053
fixed_velocity,1.85,70,0.416472435264,0.07342457,0.053
fixed_velocity,1.855,70,0.416472435264,0.07343528,0.053
fixed_velocity,1.86,70,0.416472435264,0.073445846,0.053
fixed_velocity,1.865,70,0.416472435264,0.073456265,0.053
fixed_velocity,1.87,70,0.416472435264,0.073466538,0.053
fixed_velocity,1.875,70,0.416472435264,0.073476667,0.053
fixed_velocity,1.88,70,0.416472435264,0.073486652,0.053
fixed_velocity,1.885,70,0.416472435264,0.073496497,0.053
fixed_velocity,1.89,70,0.416472435264,0.073506203,0.053
fixed_velocity,1.895,70,0.416472435264,0.073515772,0.053
fixed_velocity,1.9,70,0.416472435264,0.073525206,0.053
fixed_velocity,1.905,70,0.416472435264,0.073534505,0.053
fixed_velocity,1.91,70,0.416472435264,0.073543671,0.053
fixed_velocity,1.915,70,0.416472435264,0.073552703,0.053
fixed_velocity,1.92,70,0.416472435264,0.073561603,0.053
fixed_velocity,1.925,70,0.416472435264,0.073570372,0.053
fixed_velocity,1.93,70,0.416472435264,0.07357901,0.053
fixed_velocity,1.935,70,0.416472435264,0.07358752,0.053
fixed_velocity,1.94,70,0.416472435264,0.073595901,0.053
fixed_velocity,1.945,70,0.416472435264,0.073604155,0.053
fixed_velocity,1.95,70,0.416472435264,0.073612282,0.053
fixed_velocity,1.955,70,0.416472435264,0.073620283,0.053
fixed_velocity,1.96,70,0.416472435264,0.073628161,0.053
fixed_velocity,1.965,70,0.416472435264,0.073635916,0.053
fixed_velocity,1.97,70,0.416472435264,0.073643551,0.053
fixed_velocity,1.975,70,0.416472435264,0.073651065,0.053
fixed_velocity,1.98,70,0.416472435264,0.073658462,0.053
fixed_velocity,1.985,70,0.416472435264,0.073665742,0.053
fixed_velocity,1.99,70,0.416472435264,0.073672908,0.053
fixed_velocity,1.995,70,0.416472435264,0.073679959,0.053
fixed_velocity,2,70,0.416472435264,0.073686898,0.053
fixed_velocity,2.005,70,0.416472435264,0.073693725,0.053
fixed_velocity,2.01,70,0.416472435264,0.073700445,0.053
fixed_velocity,2.015,70,0.416472435264,0.073707057,0.053
fixed_velocity,2.02,70,0.416472435264,0.073713564,0.053
fixed_velocity,2.025,70,0.416472435264,0.073719968,0.053
fixed_velocity,2.03,70,0.416472435264,0.073726269,0.053
fixed_velocity,2.035,70,0.416472435264,0.073732469,0.053
fixed_velocity,2.04,70,0.416472435264,0.073738571,0.053
fixed_velocity,2.045,70,0.416472435264,0.073744575,0.053
fixed_velocity,2.05,70,0.416472435264,0.073750483,0.053
fixed_velocity,2.055,70,0.416472435264,0.073756296,0.053
fixed_velocity,2.06,70,0.416472435264,0.073762017,0.053
fixed_velocity,2.065,70,0.416472435264,0.073767645,0.053
fixed_velocity,2.07,70,0.416472435264,0.073773182,0.053
fixed_velocity,2.075,70,0.416472435264,0.073778631,0.053
fixed_velocity,2.08,70,0.416472435264,0.073783993,0.053
fixed_velocity,2.085,70,0.416472435264,0.073789269,0.053
fixed_velocity,2.09,70,0.416472435264,0.073794461,0.053
fixed_velocity,2.095,70,0.416472435264,0.07379957,0.053
fixed_velocity,2.1,70,0.416472435264,0.073804597,0.053
fixed_velocity,2.105,70,0.416472435264,0.073809544,0.053
fixed_velocity,2.11,70,0.416472435264,0.073814411,0.053
fixed_velocity,2.115,70,0.416472435264,0.073819201,0.053
fixed_velocity,2.12,70,0.416472435264,0.073823915,0.053
fixed_velocity,2.125,70,0.416472435264,0.073828553,0.053
fixed_velocity,2.13,70,0.416472435264,0.073833117,0.053
fixed_velocity,2.135,70,0.416472435264,0.073837608,0.053
fixed_velocity,2.14,70,0.416472435264,0.073842027,0.053
fixed_velocity,2.145,70,0.416472435264,0.073846376,0.053
fixed_velocity,2.15,70,0.416472435264,0.073850655,0.053
fixed_velocity,2.155,70,0.416472435264,0.073854866,0.053
fixed_velocity,2.16,70,0.416472435264,0.07385901,0.053
fixed_velocity,2.165,70,0.416472435264,0.073863088,0.053
fixed_velocity,2.17,70,0.416472435264,0.073867101,0.053
fixed_velocity,2.175,70,0.416472435264,0.07387105,0.053
fixed_velocity,2.18,70,0.416472435264,0.073874936,0.053
fixed_velocity,2.185,70,0.416472435264,0.07387876,0.053
fixed_velocity,2.19,70,0.416472435264,0.073882523,0.053
fixed_velocity,2.195,70,0.416472435264,0.073886226,0.053
fixed_velocity,2.2,70,0.416472435264,0.07388987,0.053
fixed_velocity,2.205,70,0.416472435264,0.073893456,0.053
fixed_velocity,2.21,70,0.416472435264,0.073896985,0.053
fixed_velocity,2.215,70,0.416472435264,0.073900458,0.053
fixed_velocity,2.22,70,0.416472435264,0.073903875,0.053
fixed_velocity,2.225,70,0.416472435264,0.073907239,0.053
fixed_velocity,2.23,70,0.416472435264,0.073910548,0.053
fixed_velocity,2.235,70,0.416472435264,0.073913805,0.053
fixed_velocity,2.24,70,0.416472435264,0.07391701,0.053
fixed_velocity,2.245,70,0.416472435264,0.073920163,0.053
fixed_velocity,2.25,70,0.416472435264,0.073923266,0.053
fixed_velocity,2.255,70,0.416472435264,0.07392632,0.053
fixed_velocity,2.26,70,0.416472435264,0.073929325,0.053
fixed_velocity,2.265,70,0.416472435264,0.073932282,0.053
fixed_velocity,2.27,70,0.416472435264,0.073935192,0.053
fixed_velocity,2.275,70,0.416472435264,0.073938055,0.053
fixed_velocity,2.28,70,0.416472435264,0.073940873,0.053
fixed_velocity,2.285,70,0.416472435264,0.073943647,0.053
fixed_velocity,2.29,70,0.416472435264,0.073946376,0.053
fixed_velocity,2.295,70,0.416472435264,0.073949061,0.053
fixed_velocity,2.3,70,0.416472435264,0.073951704,0.053
fixed_velocity,2.305,70,0.416472435264,0.073954305,0.053
fixed_velocity,2.31,70,0.416472435264,0.073956864,0.053
fixed_velocity,2.315,70,0.416472435264,0.073959383,0.053
fixed_velocity,2.32,70,0.416472435264,0.073961861,0.053
fixed_velocity,2.325,70,0.416472435264,0.0739643,0.053
fixed_velocity,2.33,70,0.416472435264,0.073966699,0.053
fixed_velocity,2.335,70,0.416472435264,0.073969061,0.053
fixed_velocity,2.34,70,0.416472435264,0.073971384,0.053
fixed_velocity,2.345,70,0.416472435264,0.073973671,0.053
fixed_velocity,2.35,70,0.416472435264,0.073975921,0.053
fixed_velocity,2.355,70,0.416472435264,0.073978135,0.053
fixed_velocity,2.36,70,0.416472435264,0.073980314,0.053
fixed_velocity,2.365,70,0.416472435264,0.073982458,0.053
fixed_velocity,2.37,70,0.416472435264,0.073984568,0.053
fixed_velocity,2.375,70,0.416472435264,0.073986645,0.053
fixed_velocity,2.38,70,0.416472435264,0.073988688,0.053
fixed_velocity,2.385,70,0.416472435264,0.073990699,0.053
fixed_velocity,2.39,70,0.416472435264,0.073992678,0.053
fixed_velocity,2.395,70,0.416472435264,0.073994625,0.053
fixed_velocity,2.4,70,0.416472435264,0.073996541,0.053
fixed_velocity,2.405,50,0.416472435264,0.07399841,0.053
fixed_velocity,2.41,50,0.416472435264,0.074000007,0.053
fixed_velocity,2.415,50,0.416472435264,0.073999751,0.053
fixed_velocity,2.42,50,0.416472435264,0.073990962,0.053
fixed_velocity,2.425,50,0.416472435264,0.073953617,0.053
fixed_velocity,2.43,50,0.416472435264,0.073843725,0.053
fixed_velocity,2.435,50,0.416472435264,0.073590512,0.053
fixed_velocity,2.44,50,0.416472435264,0.073109621,0.053
fixed_velocity,2.445,50,0.416472435264,0.072336212,0.053
fixed_velocity,2.45,50,0.416472435264,0.071269372,0.053
fixed_velocity,2.455,50,0.416472435264,0.069989092,0.053
fixed_velocity,2.46,50,0.416472435264,0.068627396,0.053
fixed_velocity,2.465,50,0.416472435264,0.067315718,0.053
fixed_velocity,2.47,50,0.416472435264,0.066140967,0.053
fixed_velocity,2.475,50,0.416472435264,0.065118074,0.053
fixed_velocity,2.48,50,0.416472435264,0.064209264,0.053
fixed_velocity,2.485,50,0.416472435264,0.063366057,0.053
fixed_velocity,2.49,50,0.416472435264,0.062557088,0.053
fixed_velocity,2.495,50,0.416472435264,0.061774644,0.053
fixed_velocity,2.5,50,0.416472435264,0.061023271,0.053
fixed_velocity,2.505,50,0.416472435264,0.060306846,0.053
fixed_velocity,2.51,50,0.416472435264,0.059623731,0.053
fixed_velocity,2.515,50,0.416472435264,0.058969524,0.053
fixed_velocity,2.52,50,0.416472435264,0.058342941,0.053
fixed_velocity,2.525,50,0.416472435264,0.057749716,0.053
fixed_velocity,2.53,50,0.416472435264,0.057201937,0.053
fixed_velocity,2.535,50,0.416472435264,0.056714214,0.053
fixed_velocity,2.54,50,0.416472435264,0.056298914,0.053
fixed_velocity,2.545,50,0.416472435264,0.055961754,0.053
fixed_velocity,2.55,50,0.416472435264,0.055699135,0.053
fixed_velocity,2.555,50,0.416472435264,0.055498472,0.053
fixed_velocity,2.56,50,0.416472435264,0.055341495,0.053
fixed_velocity,2.565,50,0.416472435264,0.055209084,0.053
fixed_velocity,2.57,50,0.416472435264,0.055085641,0.053
fixed_velocity,2.575,50,0.416472435264,0.054961674,0.053
fixed_velocity,2.58,50,0.416472435264,0.054834059,0.053
fixed_velocity,2.585,50,0.416472435264,0.054704396,0.053
fixed_velocity,2.59,50,0.416472435264,0.054576512,0.053
fixed_velocity,2.595,50,0.416472435264,0.054454251,0.053
fixed_velocity,2.6,50,0.416472435264,0.054340262,0.053
fixed_velocity,2.605,50,0.416472435264,0.054235838,0.053
fixed_velocity,2.61,50,0.416472435264,0.054141399,0.053
fixed_velocity,2.615,50,0.416472435264,0.054057066,0.053
fixed_velocity,2.62,50,0.416472435264,0.053982958,0.053
fixed_velocity,2.625,50,0.416472435264,0.05391915,0.053
fixed_velocity,2.63,50,0.416472435264,0.053865382,0.053
fixed_velocity,2.635,50,0.416472435264,0.053820799,0.053
fixed_velocity,2.64,50,0.416472435264,0.053783905,0.053
fixed_velocity,2.645,50,0.416472435264,0.053752748,0.053
fixed_velocity,2.65,50,0.416472435264,0.053725265,0.053
fixed_velocity,2.655,50,0.416472435264,0.053699646,0.053
fixed_velocity,2.66,50,0.416472435264,0.053674603,0.053
fixed_velocity,2.665,50,0.416472435264,0.053649482,0.053
fixed_velocity,2.67,50,0.416472435264,0.053624211,0.053
fixed_velocity,2.675,50,0.416472435264,0.05359913,0.053
fixed_velocity,2.68,50,0.416472435264,0.053574778,0.053
fixed_velocity,2.685,50,0.416472435264,0.05355169,0.053
fixed_velocity,2.69,50,0.416472435264,0.053530261,0.053
fixed_velocity,2.695,50,0.416472435264,0.053510701,0.053
fixed_velocity,2.7,50,0.416472435264,0.053493039,0.053
fixed_velocity,2.705,50,0.416472435264,0.053477183,0.053
fixed_velocity,2.71,50,0.416472435264,0.053462971,0.053
fixed_velocity,2.715,50,0.416472435264,0.05345021,0.053
fixed_velocity,2.72,50,0.416472435264,0.053438698,0.053
fixed_velocity,2.725,50,0.416472435264,0.05342823,0.053
fixed_velocity,2.73,50,0.416472435264,0.053418596,0.053
fixed_velocity,2.735,50,0.416472435264,0.053409594,0.053
fixed_velocity,2.74,50,0.416472435264,0.053401038,0.053
fixed_velocity,2.745,50,0.416472435264,0.053392778,0.053
fixed_velocity,2.75,50,0.416472435264,0.053384713,0.053
fixed_velocity,2.755,50,0.416472435264,0.053376795,0.053
fixed_velocity,2.76,50,0.416472435264,0.053369026,0.053
fixed_velocity,2.765,50,0.416472435264,0.053361439,0.053
fixed_velocity,2.77,50,0.416472435264,0.053354079,0.053
fixed_velocity,2.775,50,0.416472435264,0.053346988,0.053
fixed_velocity,2.78,50,0.416472435264,0.053340187,0.053
fixed_velocity,2.785,50,0.416472435264,0.053333675,0.053
fixed_velocity,2.79,50,0.416472435264,0.053327431,0.053
fixed_velocity,2.795,50,0.416472435264,0.053321416,0.053
fixed_velocity,2.8,50,0.416472435264,0.053315586,0.053
fixed_velocity,2.805,50,0.416472435264,0.0533099,0.053
fixed_velocity,2.81,50,0.416472435264,0.053304321,0.053
fixed_velocity,2.815,50,0.416472435264,0.053298822,0.053
fixed_velocity,2.82,50,0.416472435264,0.053293387,0.053
fixed_velocity,2.825,50,0.416472435264,0.053288006,0.053
fixed_velocity,2.83,50,0.416472435264,0.053282678,0.053
fixed_velocity,2.835,50,0.416472435264,0.053277402,0.053
fixed_velocity,2.84,50,0.416472435264,0.05327218,0.053
fixed_velocity,2.845,50,0.416472435264,0.053267016,0.053
fixed_velocity,2.85,50,0.416472435264,0.053261914,0.053
fixed_velocity,2.855,50,0.416472435264,0.053256876,0.053
fixed_velocity,2.86,50,0.416472435264,0.053251906,0.053
fixed_velocity,2.865,50,0.416472435264,0.053247004,0.053
fixed_velocity,2.87,50,0.416472435264,0.05324217,0.053
fixed_velocity,2.875,50,0.416472435264,0.053237406,0.053
fixed_velocity,2.88,50,0.416472435264,0.053232708,0.053
fixed_velocity,2.885,50,0.416472435264,0.053228077,0.053
fixed_velocity,2.89,50,0.416472435264,0.053223511,0.053
fixed_velocity,2.895,50,0.416472435264,0.053219009,0.053
fixed_velocity,2.9,50,0.416472435264,0.053214571,0.053
fixed_velocity,2.905,50,0.416472435264,0.053210195,0.053
fixed_velocity,2.91,50,0.416472435264,0.053205881,0.053
fixed_velocity,2.915,50,0.416472435264,0.05320163,0.053
fixed_velocity,2.92,50,0.416472435264,0.053197441,0.053
fixed_velocity,2.925,50,0.416472435264,0.053193315,0.053
fixed_velocity,2.93,50,0.416472435264,0.05318925,0.053
fixed_velocity,2.935,50,0.416472435264,0.053185246,0.053
fixed_velocity,2.94,50,0.416472435264,0.053181303,0.053
fixed_velocity,2.945,50,0.416472435264,0.053177419,0.053
fixed_velocity,2.95,50,0.416472435264,0.053173595,0.053
fixed_velocity,2.955,50,0.416472435264,0.05316983,0.053
fixed_velocity,2.96,50,0.416472435264,0.053166123,0.053
fixed_velocity,2.965,50,0.416472435264,0.053162473,0.053
fixed_velocity,2.97,50,0.416472435264,0.05315888,0.053
fixed_velocity,2.975,50,0.416472435264,0.053155344,0.053
fixed_velocity,2.98,50,0.416472435264,0.053151863,0.053
fixed_velocity,2.985,50,0.416472435264,0.053148436,0.053
fixed_velocity,2.99,50,0.416472435264,0.053145063,0.053
fixed_velocity,2.995,50,0.416472435264,0.053141744,0.053
fixed_velocity,3,50,0.416472435264,0.053138477,0.053
fixed_velocity,3.005,50,0.416472435264,0.053135261,0.053
fixed_velocity,3.01,50,0.416472435264,0.053132097,0.053
fixed_velocity,3.015,50,0.416472435264,0.053128984,0.053
fixed_velocity,3.02,50,0.416472435264,0.05312592,0.053
fixed_velocity,3.025,50,0.416472435264,0.053122905,0.053
fixed_velocity,3.03,50,0.416472435264,0.053119938,0.053
fixed_velocity,3.035,50,0.416472435264,0.053117018,0.053
fixed_velocity,3.04,50,0.416472435264,0.053114145,0.053
fixed_velocity,3.045,50,0.416472435264,0.053111318,0.053
fixed_velocity,3.05,50,0.416472435264,0.053108537,0.053
fixed_velocity,3.055,50,0.416472435264,0.0531058,0.053
fixed_velocity,3.06,50,0.416472435264,0.053103107,0.053
fixed_velocity,3.065,50,0.416472435264,0.053100457,0.053
fixed_velocity,3.07,50,0.416472435264,0.053097849,0.053
fixed_velocity,3.075,50,0.416472435264,0.053095282,0.053
fixed_velocity,3.08,50,0.416472435264,0.053092757,0.053
fixed_velocity,3.085,50,0.416472435264,0.053090273,0.053
fixed_velocity,3.09,50,0.416472435264,0.053087828,0.053
fixed_velocity,3.095,50,0.416472435264,0.053085423,0.053
fixed_velocity,3.1,50,0.416472435264,0.053083057,0.053
fixed_velocity,3.105,50,0.416472435264,0.053080728,0.053
fixed_velocity,3.11,50,0.416472435264,0.053078437,0.053
fixed_velocity,3.115,50,0.416472435264,0.053076183,0.053
fixed_velocity,3.12,50,0.416472435264,0.053073964,0.053
fixed_velocity,3.125,50,0.416472435264,0.053071782,0.053
fixed_velocity,3.13,50,0.416472435264,0.053069634,0.053
fixed_velocity,3.135,50,0.416472435264,0.053067521,0.053
fixed_velocity,3.14,50,0.416472435264,0.053065441,0.053
fixed_velocity,3.145,50,0.416472435264,0.053063395,0.053
fixed_velocity,3.15,50,0.416472435264,0.053061382,0.053
fixed_velocity,3.155,50,0.416472435264,0.053059401,0.053
fixed_velocity,3.16,50,0.416472435264,0.053057451,0.053
fixed_velocity,3.165,50,0.416472435264,0.053055533,0.053
fixed_velocity,3.17,50,0.416472435264,0.053053645,0.053
fixed_velocity,3.175,50,0.416472435264,0.053051788,0.053
fixed_velocity,3.18,50,0.416472435264,0.05304996,0.053
fixed_velocity,3.185,50,0.416472435264,0.053048162,0.053
fixed_velocity,3.19,50,0.416472435264,0.053046392,0.053
fixed_velocity,3.195,50,0.416472435264,0.05304465,0.053
fixed_velocity,3.2,50,0.416472435264,0.053042937,0.053
fixed_velocity,3.205,50,0.416472435264,0.053041251,0.053
fixed_velocity,3.21,50,0.416472435264,0.053039591,0.053
fixed_velocity,3.215,50,0.416472435264,0.053037958,0.053
fixed_velocity,3.22,50,0.416472435264,0.053036352,0.053
fixed_velocity,3.225,50,0.416472435264,0.053034771,0.053
fixed_velocity,3.23,50,0.416472435264,0.053033215,0.053
fixed_velocity,3.235,50,0.416472435264,0.053031684,0.053
fixed_velocity,3.24,50,0.416472435264,0.053030178,0.053
fixed_velocity,3.245,50,0.416472435264,0.053028695,0.053
fixed_velocity,3.25,50,0.416472435264,0.053027236,0.053
fixed_velocity,3.255,50,0.416472435264,0.053025801,0.053
fixed_velocity,3.26,50,0.416472435264,0.053024388,0.053
fixed_velocity,3.265,50,0.416472435264,0.053022998,0.053
fixed_velocity,3.27,50,0.416472435264,0.05302163,0.053
fixed_velocity,3.275,50,0.416472435264,0.053020284,0.053
fixed_velocity,3.28,50,0.416472435264,0.05301896,0.053
fixed_velocity,3.285,50,0.416472435264,0.053017656,0.053
fixed_velocity,3.29,50,0.416472435264,0.053016373,0.053
fixed_velocity,3.295,50,0.416472435264,0.053015111,0.053
fixed_velocity,3.3,50,0.416472435264,0.053013869,0.053
fixed_velocity,3.305,50,0.416472435264,0.053012647,0.053
fixed_velocity,3.31,50,0.416472435264,0.053011444,0.053
fixed_velocity,3.315,50,0.416472435264,0.05301026,0.053
fixed_velocity,3.32,50,0.416472435264,0.053009095,0.053
fixed_velocity,3.325,50,0.416472435264,0.053007949,0.053
fixed_velocity,3.33,50,0.416472435264,0.053006821,0.053
fixed_velocity,3.335,50,0.416472435264,0.053005711,0.053
fixed_velocity,3.34,50,0.416472435264,0.053004619,0.053
fixed_velocity,3.345,50,0.416472435264,0.053003544,0.053
fixed_velocity,3.35,50,0.416472435264,0.053002487,0.053
fixed_velocity,3.355,50,0.416472435264,0.053001446,0.053
fixed_velocity,3.36,50,0.416472435264,0.053000422,0.053
fixed_velocity,3.365,50,0.416472435264,0.052999414,0.053
fixed_velocity,3.37,50,0.416472435264,0.052998422,0.053
fixed_velocity,3.375,50,0.416472435264,0.052997446,0.053
fixed_velocity,3.38,50,0.416472435264,0.052996485,0.053
fixed_velocity,3.385,50,0.416472435264,0.05299554,0.053
fixed_velocity,3.39,50,0.416472435264,0.05299461,0.053
fixed_velocity,3.395,50,0.416472435264,0.052993695,0.053
fixed_velocity,3.4,50,0.416472435264,0.052992794,0.053
PI,0,50,0.416472435264,0.0529371754378,0.053
PI,0.005,50,0.416472435264,0.052937175,0.053
PI,0.01,50,0.416472435264,0.052937176,0.053
PI,0.015,50,0.41658372483,0.052938597,0.053
PI,0.02,50,0.41658372483,0.052939709,0.053
PI,0.025,50,0.416676393996,0.052941769,0.053
PI,0.03,50,0.416676393996,0.052943498,0.053
PI,0.035,50,0.416755341383,0.052946045,0.053
PI,0.04,50,0.416755341383,0.052948346,0.053
PI,0.045,50,0.416819790404,0.05295134,0.053
PI,0.05,50,0.416819790404,0.052954143,0.053
PI,0.055,50,0.4168686738,0.052957441,0.053
PI,0.06,50,0.4168686738,0.052960533,0.053
PI,0.065,50,0.41690292786,0.052963878,0.053
PI,0.07,50,0.41690292786,0.052966969,0.053
PI,0.075,50,0.416925523828,0.052970105,0.053
PI,0.08,50,0.416925523828,0.052972955,0.053
PI,0.085,50,0.416940026986,0.052975717,0.053
PI,0.09,50,0.416940026986,0.052978189,0.053
PI,0.095,50,0.416949454925,0.052980512,0.053
PI,0.1,50,0.416949454925,0.052982566,0.053
PI,0.105,50,0.41695591181,0.05298446,0.053
PI,0.11,50,0.41695591181,0.052986123,0.053
PI,0.115,50,0.416960643778,0.052987641,0.053
PI,0.12,50,0.416960643778,0.052988971,0.053
PI,0.125,50,0.416964287348,0.052990185,0.053
PI,0.13,50,0.416964287348,0.052991251,0.053
PI,0.135,50,0.416967061829,0.052992227,0.053
PI,0.14,50,0.416967061829,0.052993089,0.053
PI,0.145,50,0.416969047036,0.052993878,0.053
PI,0.15,50,0.416969047036,0.052994578,0.053
PI,0.155,50,0.416970342201,0.052995217,0.053
PI,0.16,50,0.416970342201,0.052995785,0.053
PI,0.165,50,0.416971072969,0.052996301,0.053
PI,0.17,50,0.416971072969,0.052996761,0.053
PI,0.175,50,0.416971363934,0.052997176,0.053
PI,0.18,50,0.416971363934,0.052997546,0.053
PI,0.185,50,0.416971330216,0.052997876,0.053
PI,0.19,50,0.416971330216,0.05299817,0.053
PI,0.195,50,0.416971089601,0.052998428,0.053
PI,0.2,50,0.416971089601,0.052998657,0.053
PI,0.205,50,0.416970750844,0.052998855,0.053
PI,0.21,50,0.416970750844,0.05299903,0.053
PI,0.215,50,0.416970387537,0.052999178,0.053
PI,0.22,50,0.416970387537,0.052999308,0.053
PI,0.225,50,0.416970061934,0.052999418,0.053
PI,0.23,50,0.416970061934,0.052999513,0.053
PI,0.235,50,0.416969780578,0.052999593,0.053
PI,0.24,50,0.416969780578,0.052999662,0.053
PI,0.245,50,0.416969547796,0.052999718,0.053
PI,0.25,50,0.416969547796,0.052999767,0.053
PI,0.255,50,0.416969374564,0.052999806,0.053
PI,0.26,50,0.416969374564,0.05299984,0.053
PI,0.265,50,0.416969250601,0.052999867,0.053
PI,0.27,50,0.416969250601,0.05299989,0.053
PI,0.275,50,0.416969166423,0.052999908,0.053
PI,0.28,50,0.416969166423,0.052999923,0.053
PI,0.285,50,0.41696911866,0.052999935,0.053
PI,0.29,50,0.41696911866,0.052999944,0.053
PI,0.295,50,0.416969100666,0.052999952,0.053
PI,0.3,50,0.416969100666,0.052999957,0.053
PI,0.305,50,0.416969104289,0.052999962,0.053
PI,0.31,50,0.416969104289,0.052999965,0.053
PI,0.315,50,0.416969121645,0.052999967,0.053
PI,0.32,50,0.416969121645,0.052999968,0.053
PI,0.325,50,0.41696916159,0.052999969,0.053
PI,0.33,50,0.41696916159,0.052999969,0.053
PI,0.335,50,0.416969210926,0.05299997,0.053
PI,0.34,50,0.416969210926,0.05299997,0.053
PI,0.345,50,0.41696925849,0.05299997,0.053
PI,0.35,50,0.41696925849,0.05299997,0.053
PI,0.355,50,0.416969311635,0.05299997,0.053
PI,0.36,50,0.416969311635,0.05299997,0.053
PI,0.365,50,0.41696936478,0.05299997,0.053
PI,0.37,50,0.41696936478,0.05299997,0.053
PI,0.375,50,0.416969417925,0.052999971,0.053
PI,0.38,50,0.416969417925,0.052999971,0.053
PI,0.385,50,0.416969463718,0.052999972,0.053
PI,0.39,50,0.416969463718,0.052999973,0.053
PI,0.395,50,0.416969500386,0.052999974,0.053
PI,0.4,50,0.416969500386,0.052999975,0.053
PI,0.405,30,0.416969533512,0.052999959,0.053
PI,0.41,30,0.416969533512,0.052999698,0.053
PI,0.415,30,0.416971614404,0.052997614,0.053
PI,0.42,30,0.416971614404,0.05298693,0.053
PI,0.425,30,0.417066024382,0.052948569,0.053
PI,0.43,30,0.417066024382,0.052836943,0.053
PI,0.435,30,0.418191936917,0.052594531,0.053
PI,0.44,30,0.418191936917,0.052117506,0.053
PI,0.445,30,0.423770355121,0.051402899,0.053
PI,0.45,30,0.423770355121,0.050375907,0.053
PI,0.455,30,0.438138563009,0.049261747,0.053
PI,0.46,30,0.438138563009,0.04802947,0.053
PI,0.465,30,0.460039002374,0.047027015,0.053
PI,0.47,30,0.460039002374,0.046120403,0.053
PI,0.475,30,0.482880450947,0.045545366,0.053
PI,0.48,30,0.482880450947,0.045019036,0.053
PI,0.485,30,0.503165306864,0.044688749,0.053
PI,0.49,30,0.503165306864,0.04431261,0.053
PI,0.495,30,0.522497484183,0.044083219,0.053
PI,0.5,30,0.522497484183,0.04380292,0.053
PI,0.505,30,0.541634620323,0.043658928,0.053
PI,0.51,30,0.541634620323,0.043450847,0.053
PI,0.515,30,0.560515814627,0.043367696,0.053
PI,0.52,30,0.560515814627,0.043245986,0.053
PI,0.525,30,0.578938349961,0.043298429,0.053
PI,0.53,30,0.578938349961,0.043382933,0.053
PI,0.535,30,0.595210699652,0.043676235,0.053
PI,0.54,30,0.595210699652,0.044012939,0.053
PI,0.545,30,0.607615298476,0.044479389,0.053
PI,0.55,30,0.607615298476,0.04490746,0.053
PI,0.555,30,0.616959031208,0.045351993,0.053
PI,0.56,30,0.616959031208,0.045701784,0.053
PI,0.565,30,0.625454804988,0.046043005,0.053
PI,0.57,30,0.625454804988,0.046305501,0.053
PI,0.575,30,0.633944846018,0.046591461,0.053
PI,0.58,30,0.633944846018,0.046831906,0.053
PI,0.585,30,0.641933828472,0.047118341,0.053
PI,0.59,30,0.641933828472,0.047378997,0.053
PI,0.595,30,0.648838193568,0.047686987,0.053
PI,0.6,30,0.648838193568,0.047971752,0.053
PI,0.605,30,0.654437648711,0.048284402,0.053
PI,0.61,30,0.654437648711,0.048560528,0.053
PI,0.615,30,0.659016293544,0.048840123,0.053
PI,0.62,30,0.659016293544,0.049073583,0.053
PI,0.625,30,0.663108650169,0.049304118,0.053
PI,0.63,30,0.663108650169,0.04949521,0.053
PI,0.635,30,0.666964341906,0.049692715,0.053
PI,0.64,30,0.666964341906,0.049863361,0.053
PI,0.645,30,0.670466296516,0.05004725,0.053
PI,0.65,30,0.670466296516,0.050210612,0.053
PI,0.655,30,0.67346973611,0.050384864,0.053
PI,0.66,30,0.67346973611,0.05053856,0.053
PI,0.665,30,0.67599994331,0.05069709,0.053
PI,0.67,30,0.67599994331,0.050833912,0.053
PI,0.675,30,0.678188848352,0.050971836,0.053
PI,0.68,30,0.678188848352,0.051089095,0.053
PI,0.685,30,0.680149874497,0.051207464,0.053
PI,0.69,30,0.680149874497,0.051308407,0.053
PI,0.695,30,0.681922580659,0.051411923,0.053
PI,0.7,30,0.681922580659,0.051501011,0.053
PI,0.705,30,0.683503142595,0.051592975,0.053
PI,0.71,30,0.683503142595,0.051671956,0.053
PI,0.715,30,0.684901751438,0.051752861,0.053
PI,0.72,30,0.684901751438,0.051821515,0.053
PI,0.725,30,0.686154768904,0.051891372,0.053
PI,0.73,30,0.686154768904,0.05195004,0.053
PI,0.735,30,0.687297492257,0.052010089,0.053
PI,0.74,30,0.687297492257,0.052060439,0.053
PI,0.745,30,0.688345802549,0.052112684,0.053
PI,0.75,30,0.688345802549,0.05215658,0.053
PI,0.755,30,0.689303371042,0.052202622,0.053
PI,0.76,30,0.689303371042,0.052241303,0.053
PI,0.765,30,0.690174575065,0.052282044,0.053
PI,0.77,30,0.690174575065,0.052316115,0.053
PI,0.775,30,0.69096856159,0.052352095,0.053
PI,0.78,30,0.69096856159,0.052382045,0.053
PI,0.785,30,0.69169532237,0.052413824,0.053
PI,0.79,30,0.69169532237,0.052440195,0.053
PI,0.795,30,0.69236248956,0.052468386,0.053
PI,0.8,30,0.69236248956,0.05249173,0.053
PI,0.805,30,0.692975279925,0.05251686,0.053
PI,0.81,30,0.692975279925,0.052537623,0.053
PI,0.815,30,0.693538258086,0.052560077,0.053
PI,0.82,30,0.693538258086,0.052578568,0.053
PI,0.825,30,0.694056316303,0.052598652,0.053
PI,0.83,30,0.694056316303,0.052615117,0.053
PI,0.835,30,0.694534161454,0.052633105,0.053
PI,0.84,30,0.694534161454,0.052647803,0.053
PI,0.845,30,0.694975662241,0.052663961,0.053
PI,0.85,30,0.694975662241,0.052677129,0.053
PI,0.855,30,0.695383963728,0.052691687,0.053
PI,0.86,30,0.695383963728,0.05270352,0.053
PI,0.865,30,0.695761893401,0.052716669,0.053
PI,0.87,30,0.695761893401,0.052727318,0.053
PI,0.875,30,0.696112136103,0.052739207,0.053
PI,0.88,30,0.696112136103,0.052748797,0.053
PI,0.885,30,0.696437270784,0.052759559,0.053
PI,0.89,30,0.696437270784,0.052768202,0.053
PI,0.895,30,0.696739604225,0.052777954,0.053
PI,0.9,30,0.696739604225,0.052785756,0.053
PI,0.905,30,0.697021170937,0.052794607,0.053
PI,0.91,30,0.697021170937,0.052801661,0.053
PI,0.915,30,0.697283764791,0.052809712,0.053
PI,0.92,30,0.697283764791,0.052816102,0.053
PI,0.925,30,0.697528946801,0.052823435,0.053
PI,0.93,30,0.697528946801,0.052829226,0.053
PI,0.935,30,0.697758229646,0.05283591,0.053
PI,0.94,30,0.697758229646,0.052841162,0.053
PI,0.945,30,0.697972997935,0.052847266,0.053
PI,0.95,30,0.697972997935,0.052852041,0.053
PI,0.955,30,0.698174393053,0.052857623,0.053
PI,0.96,30,0.698174393053,0.052861969,0.053
PI,0.965,30,0.698363508122,0.052867081,0.053
PI,0.97,30,0.698363508122,0.052871042,0.053
PI,0.975,30,0.698541322012,0.052875733,0.053
PI,0.98,30,0.698541322012,0.052879349,0.053
PI,0.985,30,0.698708694995,0.05288366,0.053
PI,0.99,30,0.698708694995,0.052886965,0.053
PI,0.995,30,0.698866432613,0.052890933,0.053
PI,1,30,0.698866432613,0.052893958,0.053
PI,1.005,30,0.699015259012,0.052897616,0.053
PI,1.01,30,0.699015259012,0.05290039,0.053
PI,1.015,30,0.699155821988,0.052903767,0.053
PI,1.02,30,0.699155821988,0.052906314,0.053
PI,1.025,30,0.699288725679,0.052909437,0.053
PI,1.03,30,0.699288725679,0.052911782,0.053
PI,1.035,30,0.699414487683,0.052914676,0.053
PI,1.04,30,0.699414487683,0.052916835,0.053
PI,1.045,30,0.699533614357,0.052919519,0.053
PI,1.05,30,0.699533614357,0.052921512,0.053
PI,1.055,30,0.699646554131,0.052924007,0.053
PI,1.06,30,0.699646554131,0.052925848,0.053
PI,1.065,30,0.699753715757,0.05292817,0.053
PI,1.07,30,0.699753715757,0.052929875,0.053
PI,1.075,30,0.69985546804,0.052932038,0.053
PI,1.08,30,0.69985546804,0.05293362,0.053
PI,1.085,30,0.699952159861,0.05293564,0.053
PI,1.09,30,0.699952159861,0.05293711,0.053
PI,1.095,30,0.700044092267,0.052938998,0.053
PI,1.1,30,0.700044092267,0.052940365,0.053
PI,1.105,30,0.700131569945,0.052942132,0.053
PI,1.11,30,0.700131569945,0.052943406,0.053
PI,1.115,30,0.700214854796,0.052945061,0.053
PI,1.12,30,0.700214854796,0.052946249,0.053
PI,1.125,30,0.700294208285,0.052947803,0.053
PI,1.13,30,0.700294208285,0.052948913,0.053
PI,1.135,30,0.700369841473,0.052950374,0.053
PI,1.14,30,0.700369841473,0.052951411,0.053
PI,1.145,30,0.700441975878,0.052952786,0.053
PI,1.15,30,0.700441975878,0.052953758,0.053
PI,1.155,30,0.700510795284,0.052955053,0.053
PI,1.16,30,0.700510795284,0.052955966,0.053
PI,1.165,30,0.700576478958,0.052957188,0.053
PI,1.17,30,0.700576478958,0.052958047,0.053
PI,1.175,30,0.700639184911,0.052959202,0.053
PI,1.18,30,0.700639184911,0.052960011,0.053
PI,1.185,30,0.700699064599,0.052961103,0.053
PI,1.19,30,0.700699064599,0.052961863,0.053
PI,1.195,30,0.700756288526,0.052962896,0.053
PI,1.2,30,0.700756288526,0.052963612,0.053
PI,1.205,30,0.70081098893,0.052964588,0.053
PI,1.21,30,0.70081098893,0.052965262,0.053
PI,1.215,30,0.700863318864,0.052966186,0.053
PI,1.22,30,0.700863318864,0.052966824,0.053
PI,1.225,30,0.700913372831,0.052967701,0.053
PI,1.23,30,0.700913372831,0.052968304,0.053
PI,1.235,30,0.70096126261,0.052969136,0.053
PI,1.24,30,0.70096126261,0.052969707,0.053
PI,1.245,30,0.701007096701,0.052970497,0.053
PI,1.25,30,0.701007096701,0.052971037,0.053
PI,1.255,30,0.7010509821,0.052971788,0.053
PI,1.26,30,0.7010509821,0.0529723,0.053
PI,1.265,30,0.701093004013,0.052973014,0.053
PI,1.27,30,0.701093004013,0.0529735,0.053
PI,1.275,30,0.701133251721,0.05297418,0.053
PI,1.28,30,0.701133251721,0.052974642,0.053
PI,1.285,30,0.701171800066,0.052975289,0.053
PI,1.29,30,0.701171800066,0.052975728,0.053
PI,1.295,30,0.701208737091,0.052976345,0.053
PI,1.3,30,0.701208737091,0.052976762,0.053
PI,1.305,30,0.701244132589,0.052977351,0.053
PI,1.31,30,0.701244132589,0.052977747,0.053
PI,1.315,30,0.701278056623,0.052978309,0.053
PI,1.32,30,0.701278056623,0.052978687,0.053
PI,1.325,30,0.701310566586,0.052979222,0.053
PI,1.33,30,0.701310566586,0.052979582,0.053
PI,1.335,30,0.701341742196,0.052980094,0.053
PI,1.34,30,0.701341742196,0.052980437,0.053
PI,1.345,30,0.701371626407,0.052980926,0.053
PI,1.35,30,0.701371626407,0.052981254,0.053
PI,1.355,30,0.701400275377,0.052981721,0.053
PI,1.36,30,0.701400275377,0.052982034,0.053
PI,1.365,30,0.701427749068,0.05298248,0.053
PI,1.37,30,0.701427749068,0.052982779,0.053
PI,1.375,30,0.701454098322,0.052983205,0.053
PI,1.38,30,0.701454098322,0.052983491,0.053
PI,1.385,30,0.701479370437,0.052983899,0.053
PI,1.39,30,0.701479370437,0.052984171,0.053
PI,1.395,30,0.70150361652,0.052984562,0.053
PI,1.4,30,0.70150361652,0.052984823,0.053
PI,1.405,70,0.701526863849,0.052989871,0.053
PI,1.41,70,0.701526863849,0.05303913,0.053
PI,1.415,70,0.701154465065,0.053282154,0.053
PI,1.42,70,0.701154465065,0.054066252,0.053
PI,1.425,70,0.693533371373,0.055770766,0.053
PI,1.43,70,0.693533371373,0.058812653,0.053
PI,1.435,70,0.656747237914,0.062542468,0.053
PI,1.44,70,0.656747237914,0.067036903,0.053
PI,1.445,70,0.585982443928,0.070419712,0.053
PI,1.45,70,0.585982443928,0.073614946,0.053
PI,1.455,70,0.512751905897,0.075128777,0.053
PI,1.46,70,0.512751905897,0.076467736,0.053
PI,1.465,70,0.455257782344,0.076661709,0.053
PI,1.47,70,0.455257782344,0.076890478,0.053
PI,1.475,70,0.410576539505,0.076355476,0.053
PI,1.48,70,0.410576539505,0.075914016,0.053
PI,1.485,70,0.375433866534,0.074906013,0.053
PI,1.49,70,0.375433866534,0.074003438,0.053
PI,1.495,70,0.348888956735,0.072709631,0.053
PI,1.5,70,0.348888956735,0.071529811,0.053
PI,1.505,70,0.329868376737,0.070103062,0.053
PI,1.51,70,0.329868376737,0.068781739,0.053
PI,1.515,70,0.317247646047,0.067326945,0.053
PI,1.52,70,0.317247646047,0.065970014,0.053
PI,1.525,70,0.3099631244,0.064580589,0.053
PI,1.53,70,0.3099631244,0.063294286,0.053
PI,1.535,70,0.306659673582,0.062058197,0.053
PI,1.54,70,0.306659673582,0.060934823,0.053
PI,1.545,70,0.305770978967,0.05991152,0.053
PI,1.55,70,0.305770978967,0.059002731,0.053
PI,1.555,70,0.305919885403,0.058207772,0.053
PI,1.56,70,0.305919885403,0.057517606,0.053
PI,1.565,70,0.306205228322,0.056928704,0.053
PI,1.57,70,0.306205228322,0.05642646,0.053
PI,1.575,70,0.306224792838,0.05600098,0.053
PI,1.58,70,0.306224792838,0.05564198,0.053
PI,1.585,70,0.305922602195,0.055334971,0.053
PI,1.59,70,0.305922602195,0.055076733,0.053
PI,1.595,70,0.305398236883,0.05485104,0.053
PI,1.6,70,0.305398236883,0.054660288,0.053
PI,1.605,70,0.304781160041,0.05448844,0.053
PI,1.61,70,0.304781160041,0.054340901,0.053
PI,1.615,70,0.304188209681,0.054203522,0.053
PI,1.62,70,0.304188209681,0.054082665,0.053
PI,1.625,70,0.303711448914,0.053967561,0.053
PI,1.63,70,0.303711448914,0.053864044,0.053
PI,1.635,70,0.303400889267,0.053765579,0.053
PI,1.64,70,0.303400889267,0.053676497,0.053
PI,1.645,70,0.303249149317,0.053593941,0.053
PI,1.65,70,0.303249149317,0.053520283,0.053
PI,1.655,70,0.303199277216,0.053454696,0.053
PI,1.66,70,0.303199277216,0.053397913,0.053
PI,1.665,70,0.303177304777,0.053349391,0.053
PI,1.67,70,0.303177304777,0.053309121,0.053
PI,1.675,70,0.303125233087,0.053275706,0.053
PI,1.68,70,0.303125233087,0.053249328,0.053
PI,1.685,70,0.303017245202,0.053227422,0.053
PI,1.69,70,0.303017245202,0.053210977,0.053
PI,1.695,70,0.302857531213,0.053196547,0.053
PI,1.7,70,0.302857531213,0.053186065,0.053
PI,1.705,70,0.302666947593,0.053175735,0.053
PI,1.71,70,0.302666947593,0.053168187,0.053
PI,1.715,70,0.302468779047,0.053159716,0.053
PI,1.72,70,0.302468779047,0.05315327,0.053
PI,1.725,70,0.302280511024,0.053145489,0.053
PI,1.73,70,0.302280511024,0.05313931,0.053
PI,1.735,70,0.302111632252,0.053131825,0.053
PI,1.74,70,0.302111632252,0.053125751,0.053
PI,1.745,70,0.301964535319,0.053118625,0.053
PI,1.75,70,0.301964535319,0.053112864,0.053
PI,1.755,70,0.301836517363,0.053106367,0.053
PI,1.76,70,0.301836517363,0.053101261,0.053
PI,1.765,70,0.301721888289,0.053095672,0.053
PI,1.77,70,0.301721888289,0.053091505,0.053
PI,1.775,70,0.301614234112,0.053086973,0.053
PI,1.78,70,0.301614234112,0.053083844,0.053
PI,1.785,70,0.301508459483,0.053080334,0.053
PI,1.79,70,0.301508459483,0.053078153,0.053
PI,1.795,70,0.301401772158,0.053075477,0.053
PI,1.8,70,0.301401772158,0.053074013,0.053
PI,1.805,70,0.301293762921,0.053071905,0.053
PI,1.81,70,0.301293762921,0.053070879,0.053
PI,1.815,70,0.301185691215,0.053069081,0.053
PI,1.82,70,0.301185691215,0.05306825,0.053
PI,1.825,70,0.301079458445,0.053066577,0.053
PI,1.83,70,0.301079458445,0.053065788,0.053
PI,1.835,70,0.300976655104,0.053064146,0.053
PI,1.84,70,0.300976655104,0.053063334,0.053
PI,1.845,70,0.300878154376,0.053061699,0.053
PI,1.85,70,0.300878154376,0.053060864,0.053
PI,1.855,70,0.300784118547,0.053059256,0.053
PI,1.86,70,0.300784118547,0.053058427,0.053
PI,1.865,70,0.300694215694,0.053056879,0.053
PI,1.87,70,0.300694215694,0.053056095,0.053
PI,1.875,70,0.300607857988,0.053054636,0.053
PI,1.88,70,0.300607857988,0.053053924,0.053
PI,1.885,70,0.300524447689,0.053052565,0.053
PI,1.89,70,0.300524447689,0.053051933,0.053
PI,1.895,70,0.30044355989,0.053050673,0.053
PI,1.9,70,0.30044355989,0.053050116,0.053
PI,1.905,70,0.300364919837,0.053048944,0.053
PI,1.91,70,0.300364919837,0.053048449,0.053
PI,1.915,70,0.300288395743,0.053047346,0.053
PI,1.92,70,0.300288395743,0.053046894,0.053
PI,1.925,70,0.300214001275,0.053045845,0.053
PI,1.93,70,0.300214001275,0.053045422,0.053
PI,1.935,70,0.300141751244,0.053044412,0.053
PI,1.94,70,0.300141751244,0.053044005,0.053
PI,1.945,70,0.300071704479,0.053043028,0.053
PI,1.95,70,0.300071704479,0.053042633,0.053
PI,1.955,70,0.300003837074,0.053041685,0.053
PI,1.96,70,0.300003837074,0.053041302,0.053
PI,1.965,70,0.299938098719,0.053040383,0.053
PI,1.97,70,0.299938098719,0.053040013,0.053
PI,1.975,70,0.299874409432,0.053039125,0.053
PI,1.98,70,0.299874409432,0.053038769,0.053
PI,1.985,70,0.299812672751,0.053037913,0.053
PI,1.99,70,0.299812672751,0.053037573,0.053
PI,1.995,70,0.299752786903,0.053036749,0.053
PI,2,70,0.299752786903,0.053036426,0.053
PI,2.005,70,0.299694659502,0.053035632,0.053
PI,2.01,70,0.299694659502,0.053035326,0.053
PI,2.015,70,0.299638218451,0.053034561,0.053
PI,2.02,70,0.299638218451,0.053034269,0.053
PI,2.025,70,0.299583409897,0.053033531,0.053
PI,2.03,70,0.299583409897,0.053033253,0.053
PI,2.035,70,0.299530172372,0.053032541,0.053
PI,2.04,70,0.299530172372,0.053032274,0.053
PI,2.045,70,0.299478462654,0.053031586,0.053
PI,2.05,70,0.299478462654,0.05303133,0.053
PI,2.055,70,0.299428229901,0.053030665,0.053
PI,2.06,70,0.299428229901,0.053030419,0.053
PI,2.065,70,0.299379426816,0.053029776,0.053
PI,2.07,70,0.299379426816,0.05302954,0.053
PI,2.075,70,0.299332002291,0.053028918,0.053
PI,2.08,70,0.299332002291,0.053028692,0.053
PI,2.085,70,0.299285906992,0.053028089,0.053
PI,2.09,70,0.299285906992,0.053027871,0.053
PI,2.095,70,0.29924111541,0.053027288,0.053
PI,2.1,70,0.29924111541,0.053027078,0.053
PI,2.105,70,0.299197572364,0.053026513,0.053
PI,2.11,70,0.299197572364,0.053026311,0.053
PI,2.115,70,0.299155242955,0.053025763,0.053
PI,2.12,70,0.299155242955,0.053025568,0.053
PI,2.125,70,0.299114095831,0.053025037,0.053
PI,2.13,70,0.299114095831,0.053024849,0.053
PI,2.135,70,0.299074088473,0.053024334,0.053
PI,2.14,70,0.299074088473,0.053024152,0.053
PI,2.145,70,0.299035193072,0.053023652,0.053
PI,2.15,70,0.299035193072,0.053023477,0.053
PI,2.155,70,0.298997370655,0.053022992,0.053
PI,2.16,70,0.298997370655,0.053022822,0.053
PI,2.165,70,0.298960596952,0.053022352,0.053
PI,2.17,70,0.298960596952,0.053022188,0.053
PI,2.175,70,0.298924829183,0.053021732,0.053
PI,2.18,70,0.298924829183,0.053021574,0.053
PI,2.185,70,0.298890037497,0.053021131,0.053
PI,2.19,70,0.298890037497,0.053020978,0.053
PI,2.195,70,0.298856201169,0.053020548,0.053
PI,2.2,70,0.298856201169,0.0530204,0.053
PI,2.205,70,0.298823288312,0.053019982,0.053
PI,2.21,70,0.298823288312,0.053019839,0.053
PI,2.215,70,0.298791274393,0.053019434,0.053
PI,2.22,70,0.298791274393,0.053019296,0.053
PI,2.225,70,0.298760121942,0.053018902,0.053
PI,2.23,70,0.298760121942,0.053018768,0.053
PI,2.235,70,0.29872982113,0.053018387,0.053
PI,2.24,70,0.29872982113,0.053018257,0.053
PI,2.245,70,0.298700330679,0.053017886,0.053
PI,2.25,70,0.298700330679,0.05301776,0.053
PI,2.255,70,0.298671642532,0.0530174,0.053
PI,2.26,70,0.298671642532,0.053017279,0.053
PI,2.265,70,0.298643717183,0.053016929,0.053
PI,2.27,70,0.298643717183,0.053016812,0.053
PI,2.275,70,0.298616540992,0.053016472,0.053
PI,2.28,70,0.298616540992,0.053016358,0.053
PI,2.285,70,0.29859009651,0.053016028,0.053
PI,2.29,70,0.29859009651,0.053015918,0.053
PI,2.295,70,0.298564353357,0.053015596,0.053
PI,2.3,70,0.298564353357,0.053015489,0.053
PI,2.305,70,0.298539308787,0.053015177,0.053
PI,2.31,70,0.298539308787,0.053015073,0.053
PI,2.315,70,0.29851492861,0.053014769,0.053
PI,2.32,70,0.29851492861,0.053014669,0.053
PI,2.325,70,0.298491197149,0.053014374,0.053
PI,2.33,70,0.298491197149,0.053014277,0.053
PI,2.335,70,0.298468093145,0.05301399,0.053
PI,2.34,70,0.298468093145,0.053013896,0.053
PI,2.345,70,0.298445602693,0.053013618,0.053
PI,2.35,70,0.298445602693,0.053013526,0.053
PI,2.355,70,0.298423706306,0.053013255,0.053
PI,2.36,70,0.298423706306,0.053013167,0.053
PI,2.365,70,0.298402384499,0.053012903,0.053
PI,2.37,70,0.298402384499,0.053012817,0.053
PI,2.375,70,0.298381632488,0.053012562,0.053
PI,2.38,70,0.298381632488,0.053012478,0.053
PI,2.385,70,0.298361419627,0.053012229,0.053
PI,2.39,70,0.298361419627,0.053012149,0.053
PI,2.395,70,0.29834173378,0.053011906,0.053
PI,2.4,70,0.29834173378,0.053011828,0.053
PI,2.405,50,0.298322571937,0.053011592,0.053
PI,2.41,50,0.298322571937,0.053011509,0.053
PI,2.415,50,0.298303964042,0.053011234,0.053
PI,2.42,50,0.298303964042,0.053010838,0.053
PI,2.425,50,0.298288509287,0.053009052,0.053
PI,2.43,50,0.298288509287,0.0530028,0.053
PI,2.435,50,0.298328408075,0.052984221,0.053
PI,2.44,50,0.298328408075,0.052935169,0.053
PI,2.445,50,0.298820695611,0.052833936,0.053
PI,2.45,50,0.298820695611,0.05263228,0.053
PI,2.455,50,0.30116249392,0.052324771,0.053
PI,2.46,50,0.30116249392,0.051842495,0.053
PI,2.465,50,0.307620696698,0.051274354,0.053
PI,2.47,50,0.307620696698,0.050551951,0.053
PI,2.475,50,0.319159765936,0.049890635,0.053
PI,2.48,50,0.319159765936,0.049197371,0.053
PI,2.485,50,0.333455849604,0.048716272,0.053
PI,2.49,50,0.333455849604,0.048285663,0.053
PI,2.495,50,0.346895415291,0.048077455,0.053
PI,2.5,50,0.346895415291,0.047889067,0.053
PI,2.505,50,0.358162780553,0.047845715,0.053
PI,2.51,50,0.358162780553,0.047783489,0.053
PI,2.515,50,0.36799304526,0.047834801,0.053
PI,2.52,50,0.36799304526,0.047871223,0.053
PI,2.525,50,0.376589041167,0.048011843,0.053
PI,2.53,50,0.376589041167,0.048135535,0.053
PI,2.535,50,0.383731350564,0.048331448,0.053
PI,2.54,50,0.383731350564,0.048491439,0.053
PI,2.545,50,0.389732013574,0.04868995,0.053
PI,2.55,50,0.389732013574,0.048841894,0.053
PI,2.555,50,0.395142255749,0.049024132,0.053
PI,2.56,50,0.395142255749,0.049171976,0.053
PI,2.565,50,0.400081456674,0.04936465,0.053
PI,2.57,50,0.400081456674,0.049547546,0.053
PI,2.575,50,0.404101473063,0.049783818,0.053
PI,2.58,50,0.404101473063,0.050021081,0.053
PI,2.585,50,0.406735892922,0.050291318,0.053
PI,2.59,50,0.406735892922,0.050550331,0.053
PI,2.595,50,0.408121808657,0.050808042,0.053
PI,2.6,50,0.408121808657,0.051038525,0.053
PI,2.605,50,0.408872016779,0.051248752,0.053
PI,2.61,50,0.408872016779,0.051428693,0.053
PI,2.615,50,0.409478112168,0.05158928,0.053
PI,2.62,50,0.409478112168,0.051725349,0.053
PI,2.625,50,0.410080559291,0.051848156,0.053
PI,2.63,50,0.410080559291,0.051951495,0.053
PI,2.635,50,0.41067589556,0.052045549,0.053
PI,2.64,50,0.41067589556,0.052124023,0.053
PI,2.645,50,0.411264833292,0.052197583,0.053
PI,2.65,50,0.411264833292,0.052260737,0.053
PI,2.655,50,0.411811455273,0.052323819,0.053
PI,2.66,50,0.411811455273,0.05238133,0.053
PI,2.665,50,0.412234415891,0.05244055,0.053
PI,2.67,50,0.412234415891,0.052496011,0.053
PI,2.675,50,0.412487213209,0.052551027,0.053
PI,2.68,50,0.412487213209,0.052601395,0.053
PI,2.685,50,0.412605208088,0.052648043,0.053
PI,2.69,50,0.412605208088,0.052688792,0.053
PI,2.695,50,0.412668762203,0.052724334,0.053
PI,2.7,50,0.412668762203,0.052753967,0.053
PI,2.705,50,0.412740876785,0.052779172,0.053
PI,2.71,50,0.412740876785,0.052799588,0.053
PI,2.715,50,0.412841301995,0.052817312,0.053
PI,2.72,50,0.412841301995,0.052831568,0.053
PI,2.725,50,0.41296120321,0.052844589,0.053
PI,2.73,50,0.41296120321,0.052855132,0.053
PI,2.735,50,0.413086329358,0.052865317,0.053
PI,2.74,50,0.413086329358,0.052873679,0.053
PI,2.745,50,0.413206598695,0.052882144,0.053
PI,2.75,50,0.413206598695,0.052889196,0.053
PI,2.755,50,0.413316289688,0.052896486,0.053
PI,2.76,50,0.413316289688,0.052902524,0.053
PI,2.765,50,0.413414586644,0.052908696,0.053
PI,2.77,50,0.413414586644,0.052913599,0.053
PI,2.775,50,0.413505837927,0.052918493,0.053
PI,2.78,50,0.413505837927,0.05292209,0.053
PI,2.785,50,0.413596468358,0.052925686,0.053
PI,2.79,50,0.413596468358,0.052928063,0.053
PI,2.795,50,0.413690570237,0.052930622,0.053
PI,2.8,50,0.413690570237,0.05293213,0.053
PI,2.805,50,0.413788104554,0.052934048,0.053
PI,2.81,50,0.413788104554,0.052935086,0.053
PI,2.815,50,0.413886602657,0.052936692,0.053
PI,2.82,50,0.413886602657,0.052937527,0.053
PI,2.825,50,0.413983650675,0.052938986,0.053
PI,2.83,50,0.413983650675,0.052939725,0.053
PI,2.835,50,0.414078161086,0.052941082,0.053
PI,2.84,50,0.414078161086,0.052941738,0.053
PI,2.845,50,0.414170137928,0.05294299,0.053
PI,2.85,50,0.414170137928,0.052943555,0.053
PI,2.855,50,0.414259989804,0.052944703,0.053
PI,2.86,50,0.414259989804,0.052945182,0.053
PI,2.865,50,0.414348019814,0.052946243,0.053
PI,2.87,50,0.414348019814,0.052946661,0.053
PI,2.875,50,0.414434255744,0.052947666,0.053
PI,2.88,50,0.414434255744,0.05294806,0.053
PI,2.885,50,0.414518459814,0.052949042,0.053
PI,2.89,50,0.414518459814,0.052949442,0.053
PI,2.895,50,0.414600310547,0.052950424,0.053
PI,2.9,50,0.414600310547,0.05295085,0.053
PI,2.905,50,0.414679521906,0.052951843,0.053
PI,2.91,50,0.414679521906,0.052952299,0.053
PI,2.915,50,0.414755937545,0.052953298,0.053
PI,2.92,50,0.414755937545,0.052953777,0.053
PI,2.925,50,0.414829573063,0.052954775,0.053
PI,2.93,50,0.414829573063,0.052955267,0.053
PI,2.935,50,0.414900502076,0.052956255,0.053
PI,2.94,50,0.414900502076,0.052956751,0.053
PI,2.945,50,0.414968835669,0.052957722,0.053
PI,2.95,50,0.414968835669,0.052958218,0.053
PI,2.955,50,0.415034665346,0.052959169,0.053
PI,2.96,50,0.415034665346,0.05295966,0.053
PI,2.965,50,0.415098080042,0.052960589,0.053
PI,2.97,50,0.415098080042,0.052961073,0.053
PI,2.975,50,0.415159153453,0.052961977,0.053
PI,2.98,50,0.415159153453,0.05296245,0.053
PI,2.985,50,0.415217988421,0.052963326,0.053
PI,2.99,50,0.415217988421,0.052963786,0.053
PI,2.995,50,0.41527468548,0.052964633,0.053
PI,3,50,0.41527468548,0.052965077,0.053
PI,3.005,50,0.415329346672,0.052965893,0.053
PI,3.01,50,0.415329346672,0.05296632,0.053
PI,3.015,50,0.415382073771,0.052967105,0.053
PI,3.02,50,0.415382073771,0.052967514,0.053
PI,3.025,50,0.415432959162,0.052968267,0.053
PI,3.03,50,0.415432959162,0.052968657,0.053
PI,3.035,50,0.415482104352,0.052969381,0.053
PI,3.04,50,0.415482104352,0.052969753,0.053
PI,3.045,50,0.41552957028,0.052970447,0.053
PI,3.05,50,0.41552957028,0.052970803,0.053
PI,3.055,50,0.415575432852,0.052971469,0.053
PI,3.06,50,0.415575432852,0.052971808,0.053
PI,3.065,50,0.415619766206,0.052972448,0.053
PI,3.07,50,0.415619766206,0.052972771,0.053
PI,3.075,50,0.415662628002,0.052973385,0.053
PI,3.08,50,0.415662628002,0.052973694,0.053
PI,3.085,50,0.415704077938,0.052974284,0.053
PI,3.09,50,0.415704077938,0.052974578,0.053
PI,3.095,50,0.415744179522,0.052975144,0.053
PI,3.1,50,0.415744179522,0.052975425,0.053
PI,3.105,50,0.415782987138,0.052975969,0.053
PI,3.11,50,0.415782987138,0.052976237,0.053
PI,3.115,50,0.415820551626,0.05297676,0.053
PI,3.12,50,0.415820551626,0.052977016,0.053
PI,3.125,50,0.415856920284,0.05297752,0.053
PI,3.13,50,0.415856920284,0.052977766,0.053
PI,3.135,50,0.415892122162,0.052978252,0.053
PI,3.14,50,0.415892122162,0.052978488,0.053
PI,3.145,50,0.415926201282,0.052978956,0.053
PI,3.15,50,0.415926201282,0.052979183,0.053
PI,3.155,50,0.415959199893,0.052979635,0.053
PI,3.16,50,0.415959199893,0.052979853,0.053
PI,3.165,50,0.41599115112,0.052980289,0.053
PI,3.17,50,0.41599115112,0.052980499,0.053
PI,3.175,50,0.4160220919,0.05298092,0.053
PI,3.18,50,0.4160220919,0.052981123,0.053
PI,3.185,50,0.416052050042,0.05298153,0.053
PI,3.19,50,0.416052050042,0.052981726,0.053
PI,3.195,50,0.416081057169,0.052982119,0.053
PI,3.2,50,0.416081057169,0.052982307,0.053
PI,3.205,50,0.416109157832,0.052982688,0.053
PI,3.21,50,0.416109157832,0.05298287,0.053
PI,3.215,50,0.416136361597,0.052983238,0.053
PI,3.22,50,0.416136361597,0.052983414,0.053
PI,3.225,50,0.416162707703,0.05298377,0.053
PI,3.23,50,0.416162707703,0.05298394,0.053
PI,3.235,50,0.416188222455,0.052984285,0.053
PI,3.24,50,0.416188222455,0.052984449,0.053
PI,3.245,50,0.416212930389,0.052984783,0.053
PI,3.25,50,0.416212930389,0.052984942,0.053
PI,3.255,50,0.416236854267,0.052985265,0.053
PI,3.26,50,0.416236854267,0.052985419,0.053
PI,3.265,50,0.416260022433,0.052985732,0.053
PI,3.27,50,0.416260022433,0.052985881,0.053
PI,3.275,50,0.41628245588,0.052986183,0.053
PI,3.28,50,0.41628245588,0.052986327,0.053
PI,3.285,50,0.416304188531,0.05298662,0.053
PI,3.29,50,0.416304188531,0.05298676,0.053
PI,3.295,50,0.416325226674,0.052987044,0.053
PI,3.3,50,0.416325226674,0.052987179,0.053
PI,3.305,50,0.416345600691,0.052987453,0.053
PI,3.31,50,0.416345600691,0.052987584,0.053
PI,3.315,50,0.416365335383,0.05298785,0.053
PI,3.32,50,0.416365335383,0.052987977,0.053
PI,3.325,50,0.416384440845,0.052988234,0.053
PI,3.33,50,0.416384440845,0.052988357,0.053
PI,3.335,50,0.416402945689,0.052988606,0.053
PI,3.34,50,0.416402945689,0.052988725,0.053
PI,3.345,50,0.416420865591,0.052988966,0.053
PI,3.35,50,0.416420865591,0.052989081,0.053
PI,3.355,50,0.41643822181,0.052989315,0.053
PI,3.36,50,0.41643822181,0.052989427,0.053
PI,3.365,50,0.416455020898,0.052989653,0.053
PI,3.37,50,0.416455020898,0.052989761,0.053
PI,3.375,50,0.416471295276,0.05298998,0.053
PI,3.38,50,0.416471295276,0.052990085,0.053
PI,3.385,50,0.416487051497,0.052990297,0.053
PI,3.39,50,0.416487051497,0.052990398,0.053
PI,3.395,50,0.416502314627,0.052990604,0.053
PI,3.4,50,0.416502314627,0.052990702,0.053
PI_static_FF,0,50,0.416472435264,0.0529371754378,0.053
PI_static_FF,0.005,50,0.416472435264,0.052937175,0.053
PI_static_FF,0.01,50,0.416472435264,0.052937176,0.053
PI_static_FF,0.015,50,0.41658372483,0.052938597,0.053
PI_static_FF,0.02,50,0.41658372483,0.052939709,0.053
PI_static_FF,0.025,50,0.416676393996,0.052941769,0.053
PI_static_FF,0.03,50,0.416676393996,0.052943498,0.053
PI_static_FF,0.035,50,0.416755341383,0.052946045,0.053
PI_static_FF,0.04,50,0.416755341383,0.052948346,0.053
PI_static_FF,0.045,50,0.416819790404,0.05295134,0.053
PI_static_FF,0.05,50,0.416819790404,0.052954143,0.053
PI_static_FF,0.055,50,0.4168686738,0.052957441,0.053
PI_static_FF,0.06,50,0.4168686738,0.052960533,0.053
PI_static_FF,0.065,50,0.41690292786,0.052963878,0.053
PI_static_FF,0.07,50,0.41690292786,0.052966969,0.053
PI_static_FF,0.075,50,0.416925523828,0.052970105,0.053
PI_static_FF,0.08,50,0.416925523828,0.052972955,0.053
PI_static_FF,0.085,50,0.416940026986,0.052975717,0.053
PI_static_FF,0.09,50,0.416940026986,0.052978189,0.053
PI_static_FF,0.095,50,0.416949454925,0.052980512,0.053
PI_static_FF,0.1,50,0.416949454925,0.052982566,0.053
PI_static_FF,0.105,50,0.41695591181,0.05298446,0.053
PI_static_FF,0.11,50,0.41695591181,0.052986123,0.053
PI_static_FF,0.115,50,0.416960643778,0.052987641,0.053
PI_static_FF,0.12,50,0.416960643778,0.052988971,0.053
PI_static_FF,0.125,50,0.416964287348,0.052990185,0.053
PI_static_FF,0.13,50,0.416964287348,0.052991251,0.053
PI_static_FF,0.135,50,0.416967061829,0.052992227,0.053
PI_static_FF,0.14,50,0.416967061829,0.052993089,0.053
PI_static_FF,0.145,50,0.416969047036,0.052993878,0.053
PI_static_FF,0.15,50,0.416969047036,0.052994578,0.053
PI_static_FF,0.155,50,0.416970342201,0.052995217,0.053
PI_static_FF,0.16,50,0.416970342201,0.052995785,0.053
PI_static_FF,0.165,50,0.416971072969,0.052996301,0.053
PI_static_FF,0.17,50,0.416971072969,0.052996761,0.053
PI_static_FF,0.175,50,0.416971363934,0.052997176,0.053
PI_static_FF,0.18,50,0.416971363934,0.052997546,0.053
PI_static_FF,0.185,50,0.416971330216,0.052997876,0.053
PI_static_FF,0.19,50,0.416971330216,0.05299817,0.053
PI_static_FF,0.195,50,0.416971089601,0.052998428,0.053
PI_static_FF,0.2,50,0.416971089601,0.052998657,0.053
PI_static_FF,0.205,50,0.416970750844,0.052998855,0.053
PI_static_FF,0.21,50,0.416970750844,0.05299903,0.053
PI_static_FF,0.215,50,0.416970387537,0.052999178,0.053
PI_static_FF,0.22,50,0.416970387537,0.052999308,0.053
PI_static_FF,0.225,50,0.416970061934,0.052999418,0.053
PI_static_FF,0.23,50,0.416970061934,0.052999513,0.053
PI_static_FF,0.235,50,0.416969780578,0.052999593,0.053
PI_static_FF,0.24,50,0.416969780578,0.052999662,0.053
PI_static_FF,0.245,50,0.416969547796,0.052999718,0.053
PI_static_FF,0.25,50,0.416969547796,0.052999767,0.053
PI_static_FF,0.255,50,0.416969374564,0.052999806,0.053
PI_static_FF,0.26,50,0.416969374564,0.05299984,0.053
PI_static_FF,0.265,50,0.416969250601,0.052999867,0.053
PI_static_FF,0.27,50,0.416969250601,0.05299989,0.053
PI_static_FF,0.275,50,0.416969166423,0.052999908,0.053
PI_static_FF,0.28,50,0.416969166423,0.052999923,0.053
PI_static_FF,0.285,50,0.41696911866,0.052999935,0.053
PI_static_FF,0.29,50,0.41696911866,0.052999944,0.053
PI_static_FF,0.295,50,0.416969100666,0.052999952,0.053
PI_static_FF,0.3,50,0.416969100666,0.052999957,0.053
PI_static_FF,0.305,50,0.416969104289,0.052999962,0.053
PI_static_FF,0.31,50,0.416969104289,0.052999965,0.053
PI_static_FF,0.315,50,0.416969121645,0.052999967,0.053
PI_static_FF,0.32,50,0.416969121645,0.052999968,0.053
PI_static_FF,0.325,50,0.41696916159,0.052999969,0.053
PI_static_FF,0.33,50,0.41696916159,0.052999969,0.053
PI_static_FF,0.335,50,0.416969210926,0.05299997,0.053
PI_static_FF,0.34,50,0.416969210926,0.05299997,0.053
PI_static_FF,0.345,50,0.41696925849,0.05299997,0.053
PI_static_FF,0.35,50,0.41696925849,0.05299997,0.053
PI_static_FF,0.355,50,0.416969311635,0.05299997,0.053
PI_static_FF,0.36,50,0.416969311635,0.05299997,0.053
PI_static_FF,0.365,50,0.41696936478,0.05299997,0.053
PI_static_FF,0.37,50,0.41696936478,0.05299997,0.053
PI_static_FF,0.375,50,0.416969417925,0.052999971,0.053
PI_static_FF,0.38,50,0.416969417925,0.052999971,0.053
PI_static_FF,0.385,50,0.416969463718,0.052999972,0.053
PI_static_FF,0.39,50,0.416969463718,0.052999973,0.053
PI_static_FF,0.395,50,0.416969500386,0.052999974,0.053
PI_static_FF,0.4,50,0.416969500386,0.052999975,0.053
PI_static_FF,0.405,30,0.710025755787,0.056774053,0.053
PI_static_FF,0.41,30,0.710025755787,0.059678979,0.053
PI_static_FF,0.415,30,0.660919330936,0.061403005,0.053
PI_static_FF,0.42,30,0.660919330936,0.063055608,0.053
PI_static_FF,0.425,30,0.624261315152,0.064088689,0.053
PI_static_FF,0.43,30,0.624261315152,0.064844614,0.053
PI_static_FF,0.435,30,0.59329438408,0.06472734,0.053
PI_static_FF,0.44,30,0.59329438408,0.064091538,0.053
PI_static_FF,0.445,30,0.577848541628,0.062900313,0.053
PI_static_FF,0.45,30,0.577848541628,0.06154159,0.053
PI_static_FF,0.455,30,0.576948030323,0.060176712,0.053
PI_static_FF,0.46,30,0.576948030323,0.058870862,0.053
PI_static_FF,0.465,30,0.581452769936,0.057638415,0.053
PI_static_FF,0.47,30,0.581452769936,0.056373929,0.053
PI_static_FF,0.475,30,0.589410899564,0.055155526,0.053
PI_static_FF,0.48,30,0.589410899564,0.053918942,0.053
PI_static_FF,0.485,30,0.601483943249,0.052835938,0.053
PI_static_FF,0.49,30,0.601483943249,0.051819279,0.053
PI_static_FF,0.495,30,0.615293524509,0.051058527,0.053
PI_static_FF,0.5,30,0.615293524509,0.050445275,0.053
PI_static_FF,0.505,30,0.627487349193,0.050125817,0.053
PI_static_FF,0.51,30,0.627487349193,0.0499663,0.053
PI_static_FF,0.515,30,0.635534642619,0.050009514,0.053
PI_static_FF,0.52,30,0.635534642619,0.050104003,0.053
PI_static_FF,0.525,30,0.639896398985,0.050225856,0.053
PI_static_FF,0.53,30,0.639896398985,0.05027915,0.053
PI_static_FF,0.535,30,0.643738912593,0.050285796,0.053
PI_static_FF,0.54,30,0.643738912593,0.050217883,0.053
PI_static_FF,0.545,30,0.649009355127,0.050156708,0.053
PI_static_FF,0.55,30,0.649009355127,0.050077928,0.053
PI_static_FF,0.555,30,0.654966874964,0.050066405,0.053
PI_static_FF,0.56,30,0.654966874964,0.050074036,0.053
PI_static_FF,0.565,30,0.660171940343,0.050156352,0.053
PI_static_FF,0.57,30,0.660171940343,0.050251498,0.053
PI_static_FF,0.575,30,0.664050519762,0.050386091,0.053
PI_static_FF,0.58,30,0.664050519762,0.050505,0.053
PI_static_FF,0.585,30,0.667055651518,0.050627746,0.053
PI_static_FF,0.59,30,0.667055651518,0.050717492,0.053
PI_static_FF,0.595,30,0.669913224981,0.050804239,0.053
PI_static_FF,0.6,30,0.669913224981,0.050864151,0.053
PI_static_FF,0.605,30,0.672878397093,0.050935479,0.053
PI_static_FF,0.61,30,0.672878397093,0.050994875,0.053
PI_static_FF,0.615,30,0.675700922737,0.051076491,0.053
PI_static_FF,0.62,30,0.675700922737,0.05115305,0.053
PI_static_FF,0.625,30,0.678090041093,0.051248787,0.053
PI_static_FF,0.63,30,0.678090041093,0.051336566,0.053
PI_static_FF,0.635,30,0.68001263621,0.05143365,0.053
PI_static_FF,0.64,30,0.68001263621,0.051517849,0.053
PI_static_FF,0.645,30,0.681626550597,0.051604718,0.053
PI_static_FF,0.65,30,0.681626550597,0.051677528,0.053
PI_static_FF,0.655,30,0.68307816266,0.051752341,0.053
PI_static_FF,0.66,30,0.68307816266,0.051815534,0.053
PI_static_FF,0.665,30,0.684406251191,0.051882408,0.053
PI_static_FF,0.67,30,0.684406251191,0.051940227,0.053
PI_static_FF,0.675,30,0.685587744144,0.052001844,0.053
PI_static_FF,0.68,30,0.685587744144,0.052055054,0.053
PI_static_FF,0.685,30,0.686620881896,0.052110469,0.053
PI_static_FF,0.69,30,0.686620881896,0.052157173,0.053
PI_static_FF,0.695,30,0.687544037482,0.052204865,0.053
PI_static_FF,0.7,30,0.687544037482,0.052244229,0.053
PI_static_FF,0.705,30,0.68839703794,0.052284676,0.053
PI_static_FF,0.71,30,0.68839703794,0.052317944,0.053
PI_static_FF,0.715,30,0.6891939066,0.052352952,0.053
PI_static_FF,0.72,30,0.6891939066,0.052381943,0.053
PI_static_FF,0.725,30,0.689931624722,0.052413021,0.053
PI_static_FF,0.73,30,0.689931624722,0.052438783,0.053
PI_static_FF,0.735,30,0.690608604202,0.052466512,0.053
PI_static_FF,0.74,30,0.690608604202,0.052489332,0.053
PI_static_FF,0.745,30,0.691231145356,0.052513898,0.053
PI_static_FF,0.75,30,0.691231145356,0.052533904,0.053
PI_static_FF,0.755,30,0.691808084046,0.052555575,0.053
PI_static_FF,0.76,30,0.691808084046,0.0525731,0.053
PI_static_FF,0.765,30,0.692345589756,0.052592302,0.053
PI_static_FF,0.77,30,0.692345589756,0.052607781,0.053
PI_static_FF,0.775,30,0.692846855684,0.052624928,0.053
PI_static_FF,0.78,30,0.692846855684,0.052638677,0.053
PI_static_FF,0.785,30,0.693314512925,0.052654029,0.053
PI_static_FF,0.79,30,0.693314512925,0.052666248,0.053
PI_static_FF,0.795,30,0.693751884519,0.052680003,0.053
PI_static_FF,0.8,30,0.693751884519,0.052690859,0.053
PI_static_FF,0.805,30,0.694162177089,0.052703208,0.053
PI_static_FF,0.81,30,0.694162177089,0.05271289,0.053
PI_static_FF,0.815,30,0.694547840377,0.052724039,0.053
PI_static_FF,0.82,30,0.694547840377,0.052732738,0.053
PI_static_FF,0.825,30,0.694910525964,0.052742866,0.053
PI_static_FF,0.83,30,0.694910525964,0.052750734,0.053
PI_static_FF,0.835,30,0.695251667401,0.052759975,0.053
PI_static_FF,0.84,30,0.695251667401,0.052767106,0.053
PI_static_FF,0.845,30,0.695572869166,0.052775545,0.053
PI_static_FF,0.85,30,0.695572869166,0.052782021,0.053
PI_static_FF,0.855,30,0.695875780331,0.052789746,0.053
PI_static_FF,0.86,30,0.695875780331,0.052795638,0.053
PI_static_FF,0.865,30,0.696161812945,0.052802728,0.053
PI_static_FF,0.87,30,0.696161812945,0.052808104,0.053
PI_static_FF,0.875,30,0.696432185618,0.052814635,0.053
PI_static_FF,0.88,30,0.696432185618,0.052819562,0.053
PI_static_FF,0.885,30,0.696687885957,0.052825598,0.053
PI_static_FF,0.89,30,0.696687885957,0.052830128,0.053
PI_static_FF,0.895,30,0.69692984676,0.052835711,0.053
PI_static_FF,0.9,30,0.69692984676,0.052839878,0.053
PI_static_FF,0.905,30,0.697159089425,0.052845052,0.053
PI_static_FF,0.91,30,0.697159089425,0.052848888,0.053
PI_static_FF,0.915,30,0.697376500716,0.052853685,0.053
PI_static_FF,0.92,30,0.697376500716,0.052857222,0.053
PI_static_FF,0.925,30,0.697582920992,0.052861683,0.053
PI_static_FF,0.93,30,0.697582920992,0.052864959,0.053
PI_static_FF,0.935,30,0.69777896695,0.052869115,0.053
PI_static_FF,0.94,30,0.69777896695,0.052872152,0.053
PI_static_FF,0.945,30,0.6979653065,0.052876029,0.053
PI_static_FF,0.95,30,0.6979653065,0.052878845,0.053
PI_static_FF,0.955,30,0.698142579835,0.052882467,0.053
PI_static_FF,0.96,30,0.698142579835,0.052885086,0.053
PI_static_FF,0.965,30,0.698311319789,0.052888477,0.053
PI_static_FF,0.97,30,0.698311319789,0.052890916,0.053
PI_static_FF,0.975,30,0.698472025635,0.052894094,0.053
PI_static_FF,0.98,30,0.698472025635,0.05289637,0.053
PI_static_FF,0.985,30,0.698625168126,0.052899351,0.053
PI_static_FF,0.99,30,0.698625168126,0.052901477,0.053
PI_static_FF,0.995,30,0.698771200128,0.052904282,0.053
PI_static_FF,1,30,0.698771200128,0.052906271,0.053
PI_static_FF,1.005,30,0.698910486369,0.052908909,0.053
PI_static_FF,1.01,30,0.698910486369,0.052910773,0.053
PI_static_FF,1.015,30,0.699043426931,0.05291326,0.053
PI_static_FF,1.02,30,0.699043426931,0.052915009,0.053
PI_static_FF,1.025,30,0.69917034793,0.052917354,0.053
PI_static_FF,1.03,30,0.69917034793,0.052918997,0.053
PI_static_FF,1.035,30,0.699291588242,0.052921213,0.053
PI_static_FF,1.04,30,0.699291588242,0.052922761,0.053
PI_static_FF,1.045,30,0.699407410742,0.052924855,0.053
PI_static_FF,1.05,30,0.699407410742,0.052926313,0.053
PI_static_FF,1.055,30,0.699518124019,0.052928296,0.053
PI_static_FF,1.06,30,0.699518124019,0.05292967,0.053
PI_static_FF,1.065,30,0.699623978638,0.052931548,0.053
PI_static_FF,1.07,30,0.699623978638,0.052932846,0.053
PI_static_FF,1.075,30,0.699725217111,0.052934626,0.053
PI_static_FF,1.08,30,0.699725217111,0.052935854,0.053
PI_static_FF,1.085,30,0.699822064498,0.052937543,0.053
PI_static_FF,1.09,30,0.699822064498,0.052938704,0.053
PI_static_FF,1.095,30,0.699914744887,0.052940309,0.053
PI_static_FF,1.1,30,0.699914744887,0.052941409,0.053
PI_static_FF,1.105,30,0.700003442594,0.052942935,0.053
PI_static_FF,1.11,30,0.700003442594,0.052943978,0.053
PI_static_FF,1.115,30,0.700088348316,0.052945429,0.053
PI_static_FF,1.12,30,0.700088348316,0.052946418,0.053
PI_static_FF,1.125,30,0.70016965151,0.052947799,0.053
PI_static_FF,1.13,30,0.70016965151,0.052948738,0.053
PI_static_FF,1.135,30,0.700247514527,0.052950052,0.053
PI_static_FF,1.14,30,0.700247514527,0.052950944,0.053
PI_static_FF,1.145,30,0.700322105835,0.052952196,0.053
PI_static_FF,1.15,30,0.700322105835,0.052953044,0.053
PI_static_FF,1.155,30,0.700393568565,0.052954238,0.053
PI_static_FF,1.16,30,0.700393568565,0.052955044,0.053
PI_static_FF,1.165,30,0.700462046382,0.052956183,0.053
PI_static_FF,1.17,30,0.700462046382,0.052956951,0.053
PI_static_FF,1.175,30,0.700527664969,0.052958039,0.053
PI_static_FF,1.18,30,0.700527664969,0.052958772,0.053
PI_static_FF,1.185,30,0.700590537609,0.052959812,0.053
PI_static_FF,1.19,30,0.700590537609,0.052960512,0.053
PI_static_FF,1.195,30,0.700650779889,0.052961504,0.053
PI_static_FF,1.2,30,0.700650779889,0.052962172,0.053
PI_static_FF,1.205,30,0.700708527949,0.052963119,0.053
PI_static_FF,1.21,30,0.700708527949,0.052963755,0.053
PI_static_FF,1.215,30,0.700763901451,0.052964659,0.053
PI_static_FF,1.22,30,0.700763901451,0.052965265,0.053
PI_static_FF,1.225,30,0.700817007392,0.052966129,0.053
PI_static_FF,1.23,30,0.700817007392,0.052966707,0.053
PI_static_FF,1.235,30,0.700867938329,0.052967534,0.053
PI_static_FF,1.24,30,0.700867938329,0.052968085,0.053
PI_static_FF,1.245,30,0.700916785314,0.052968875,0.053
PI_static_FF,1.25,30,0.700916785314,0.052969402,0.053
PI_static_FF,1.255,30,0.700963639667,0.052970157,0.053
PI_static_FF,1.26,30,0.700963639667,0.05297066,0.053
PI_static_FF,1.265,30,0.701008594744,0.052971382,0.053
PI_static_FF,1.27,30,0.701008594744,0.052971863,0.053
PI_static_FF,1.275,30,0.701051725654,0.052972554,0.053
PI_static_FF,1.28,30,0.701051725654,0.052973014,0.053
PI_static_FF,1.285,30,0.701093107773,0.052973677,0.053
PI_static_FF,1.29,30,0.701093107773,0.052974116,0.053
PI_static_FF,1.295,30,0.701132811161,0.052974751,0.053
PI_static_FF,1.3,30,0.701132811161,0.052975172,0.053
PI_static_FF,1.305,30,0.701170900566,0.05297578,0.053
PI_static_FF,1.31,30,0.701170900566,0.052976183,0.053
PI_static_FF,1.315,30,0.701207450123,0.052976766,0.053
PI_static_FF,1.32,30,0.701207450123,0.052977152,0.053
PI_static_FF,1.325,30,0.701242517493,0.052977709,0.053
PI_static_FF,1.33,30,0.701242517493,0.052978079,0.053
PI_static_FF,1.335,30,0.701276177079,0.052978614,0.053
PI_static_FF,1.34,30,0.701276177079,0.052978968,0.053
PI_static_FF,1.345,30,0.701308473875,0.05297948,0.053
PI_static_FF,1.35,30,0.701308473875,0.05297982,0.053
PI_static_FF,1.355,30,0.701339467844,0.052980311,0.053
PI_static_FF,1.36,30,0.701339467844,0.052980636,0.053
PI_static_FF,1.365,30,0.701369217181,0.052981107,0.053
PI_static_FF,1.37,30,0.701369217181,0.052981418,0.053
PI_static_FF,1.375,30,0.701397770955,0.05298187,0.053
PI_static_FF,1.38,30,0.701397770955,0.052982169,0.053
PI_static_FF,1.385,30,0.701425167339,0.052982602,0.053
PI_static_FF,1.39,30,0.701425167339,0.052982888,0.053
PI_static_FF,1.395,30,0.701451468602,0.052983303,0.053
PI_static_FF,1.4,30,0.701451468602,0.052983578,0.053
PI_static_FF,1.405,70,0.287799812032,0.049298958,0.053
PI_static_FF,1.41,70,0.287799812032,0.046568586,0.053
PI_static_FF,1.415,70,0.334994260392,0.04487482,0.053
PI_static_FF,1.42,70,0.334994260392,0.043232244,0.053
PI_static_FF,1.425,70,0.370917510136,0.041835214,0.053
PI_static_FF,1.43,70,0.370917510136,0.040334449,0.053
PI_static_FF,1.435,70,0.409526731868,0.039158555,0.053
PI_static_FF,1.44,70,0.409526731868,0.038119911,0.053
PI_static_FF,1.445,70,0.448245842649,0.037875523,0.053
PI_static_FF,1.45,70,0.448245842649,0.038368643,0.053
PI_static_FF,1.455,70,0.472777149182,0.040138714,0.053
PI_static_FF,1.46,70,0.472777149182,0.042832688,0.053
PI_static_FF,1.465,70,0.465875311115,0.045989292,0.053
PI_static_FF,1.47,70,0.465875311115,0.049276303,0.053
PI_static_FF,1.475,70,0.436510898829,0.051907549,0.053
PI_static_FF,1.48,70,0.436510898829,0.054360582,0.053
PI_static_FF,1.485,70,0.405725957016,0.056121371,0.053
PI_static_FF,1.49,70,0.405725957016,0.057726753,0.053
PI_static_FF,1.495,70,0.378566371502,0.058680958,0.053
PI_static_FF,1.5,70,0.378566371502,0.059437189,0.053
PI_static_FF,1.505,70,0.357617181268,0.059670202,0.053
PI_static_FF,1.51,70,0.357617181268,0.059805342,0.053
PI_static_FF,1.515,70,0.343506907316,0.059678584,0.053
PI_static_FF,1.52,70,0.343506907316,0.059580829,0.053
PI_static_FF,1.525,70,0.33310194661,0.059363908,0.053
PI_static_FF,1.53,70,0.33310194661,0.059208537,0.053
PI_static_FF,1.535,70,0.324181235652,0.058955291,0.053
PI_static_FF,1.54,70,0.324181235652,0.058742574,0.053
PI_static_FF,1.545,70,0.316608743196,0.058425478,0.053
PI_static_FF,1.55,70,0.316608743196,0.058122363,0.053
PI_static_FF,1.555,70,0.310995791559,0.057729699,0.053
PI_static_FF,1.56,70,0.310995791559,0.057342368,0.053
PI_static_FF,1.565,70,0.307656333729,0.056906474,0.053
PI_static_FF,1.57,70,0.307656333729,0.05648558,0.053
PI_static_FF,1.575,70,0.306263246986,0.056064461,0.053
PI_static_FF,1.58,70,0.306263246986,0.055674369,0.053
PI_static_FF,1.585,70,0.306052861319,0.055317938,0.053
PI_static_FF,1.59,70,0.306052861319,0.055001628,0.053
PI_static_FF,1.595,70,0.306261453925,0.054729402,0.053
PI_static_FF,1.6,70,0.306261453925,0.054496019,0.053
PI_static_FF,1.605,70,0.306432991767,0.054301622,0.053
PI_static_FF,1.61,70,0.306432991767,0.054140292,0.053
PI_static_FF,1.615,70,0.30639822882,0.054008532,0.053
PI_static_FF,1.62,70,0.30639822882,0.05390423,0.053
PI_static_FF,1.625,70,0.306113815535,0.053819974,0.053
PI_static_FF,1.63,70,0.306113815535,0.05375771,0.053
PI_static_FF,1.635,70,0.305589240653,0.053705667,0.053
PI_static_FF,1.64,70,0.305589240653,0.053669413,0.053
PI_static_FF,1.645,70,0.304896149228,0.053634251,0.053
PI_static_FF,1.65,70,0.304896149228,0.053608768,0.053
PI_static_FF,1.655,70,0.304156168349,0.053578094,0.053
PI_static_FF,1.66,70,0.304156168349,0.053552484,0.053
PI_static_FF,1.665,70,0.303491556416,0.053519405,0.053
PI_static_FF,1.67,70,0.303491556416,0.05348896,0.053
PI_static_FF,1.675,70,0.302979882694,0.053452235,0.053
PI_static_FF,1.68,70,0.302979882694,0.053417676,0.053
PI_static_FF,1.685,70,0.302637796071,0.05337991,0.053
PI_static_FF,1.69,70,0.302637796071,0.053345008,0.053
PI_static_FF,1.695,70,0.302432164712,0.053310074,0.053
PI_static_FF,1.7,70,0.302432164712,0.053278923,0.053
PI_static_FF,1.705,70,0.302306864088,0.053249824,0.053
PI_static_FF,1.71,70,0.302306864088,0.053224998,0.053
PI_static_FF,1.715,70,0.302209228281,0.053202855,0.053
PI_static_FF,1.72,70,0.302209228281,0.053184873,0.053
PI_static_FF,1.725,70,0.302105657977,0.053169119,0.053
PI_static_FF,1.73,70,0.302105657977,0.053157021,0.053
PI_static_FF,1.735,70,0.301982933538,0.053146226,0.053
PI_static_FF,1.74,70,0.301982933538,0.053138457,0.053
PI_static_FF,1.745,70,0.301841260154,0.053131055,0.053
PI_static_FF,1.75,70,0.301841260154,0.053126092,0.053
PI_static_FF,1.755,70,0.301686895588,0.053120738,0.053
PI_static_FF,1.76,70,0.301686895588,0.05311732,0.053
PI_static_FF,1.765,70,0.301528018572,0.05311298,0.053
PI_static_FF,1.77,70,0.301528018572,0.05311017,0.053
PI_static_FF,1.775,70,0.301372755618,0.053106151,0.053
PI_static_FF,1.78,70,0.301372755618,0.053103378,0.053
PI_static_FF,1.785,70,0.301227526742,0.053099345,0.053
PI_static_FF,1.79,70,0.301227526742,0.053096402,0.053
PI_static_FF,1.795,70,0.301095682727,0.053092328,0.053
PI_static_FF,1.8,70,0.301095682727,0.053089299,0.053
PI_static_FF,1.805,70,0.300977130445,0.053085348,0.053
PI_static_FF,1.81,70,0.300977130445,0.05308245,0.053
PI_static_FF,1.815,70,0.300869293625,0.05307882,0.053
PI_static_FF,1.82,70,0.300869293625,0.053076248,0.053
PI_static_FF,1.825,70,0.300768832828,0.053073058,0.053
PI_static_FF,1.83,70,0.300768832828,0.0530709,0.053
PI_static_FF,1.835,70,0.300673079954,0.05306816,0.053
PI_static_FF,1.84,70,0.300673079954,0.053066399,0.053
PI_static_FF,1.845,70,0.300580573609,0.053064047,0.053
PI_static_FF,1.85,70,0.300580573609,0.053062605,0.053
PI_static_FF,1.855,70,0.300490842663,0.053060546,0.053
PI_static_FF,1.86,70,0.300490842663,0.053059327,0.053
PI_static_FF,1.865,70,0.300404038967,0.053057477,0.053
PI_static_FF,1.87,70,0.300404038967,0.053056409,0.053
PI_static_FF,1.875,70,0.300320395396,0.05305471,0.053
PI_static_FF,1.88,70,0.300320395396,0.053053747,0.053
PI_static_FF,1.885,70,0.300240038857,0.053052168,0.053
PI_static_FF,1.89,70,0.300240038857,0.05305129,0.053
PI_static_FF,1.895,70,0.300162890816,0.053049817,0.053
PI_static_FF,1.9,70,0.300162890816,0.053049016,0.053
PI_static_FF,1.905,70,0.300088749867,0.053047644,0.053
PI_static_FF,1.91,70,0.300088749867,0.053046921,0.053
PI_static_FF,1.915,70,0.300017321235,0.053045647,0.053
PI_static_FF,1.92,70,0.300017321235,0.053044999,0.053
PI_static_FF,1.925,70,0.299948331936,0.05304382,0.053
PI_static_FF,1.93,70,0.299948331936,0.053043243,0.053
PI_static_FF,1.935,70,0.299881526968,0.053042149,0.053
PI_static_FF,1.94,70,0.299881526968,0.053041635,0.053
PI_static_FF,1.945,70,0.299816744603,0.053040613,0.053
PI_static_FF,1.95,70,0.299816744603,0.053040148,0.053
PI_static_FF,1.955,70,0.299753921174,0.053039186,0.053
PI_static_FF,1.96,70,0.299753921174,0.053038758,0.053
PI_static_FF,1.965,70,0.299693018786,0.053037842,0.053
PI_static_FF,1.97,70,0.299693018786,0.053037439,0.053
PI_static_FF,1.975,70,0.299634056765,0.053036561,0.053
PI_static_FF,1.98,70,0.299634056765,0.053036175,0.053
PI_static_FF,1.985,70,0.299577026972,0.053035328,0.053
PI_static_FF,1.99,70,0.299577026972,0.053034956,0.053
PI_static_FF,1.995,70,0.299521905499,0.053034138,0.053
PI_static_FF,2,70,0.299521905499,0.053033779,0.053
PI_static_FF,2.005,70,0.299468634684,0.053032989,0.053
PI_static_FF,2.01,70,0.299468634684,0.053032645,0.053
PI_static_FF,2.015,70,0.299417132773,0.053031884,0.053
PI_static_FF,2.02,70,0.299417132773,0.053031556,0.053
PI_static_FF,2.025,70,0.299367308886,0.053030826,0.053
PI_static_FF,2.03,70,0.299367308886,0.053030515,0.053
PI_static_FF,2.035,70,0.299319061249,0.053029815,0.053
PI_static_FF,2.04,70,0.299319061249,0.053029521,0.053
PI_static_FF,2.045,70,0.299272312183,0.05302885,0.053
PI_static_FF,2.05,70,0.299272312183,0.053028573,0.053
PI_static_FF,2.055,70,0.299226985778,0.05302793,0.053
PI_static_FF,2.06,70,0.299226985778,0.053027669,0.053
PI_static_FF,2.065,70,0.299183015251,0.053027052,0.053
PI_static_FF,2.07,70,0.299183015251,0.053026805,0.053
PI_static_FF,2.075,70,0.299140352066,0.053026213,0.053
PI_static_FF,2.08,70,0.299140352066,0.053025979,0.053
PI_static_FF,2.085,70,0.299098940066,0.053025409,0.053
PI_static_FF,2.09,70,0.299098940066,0.053025187,0.053
PI_static_FF,2.095,70,0.299058741345,0.053024638,0.053
PI_static_FF,2.1,70,0.299058741345,0.053024426,0.053
PI_static_FF,2.105,70,0.299019717729,0.053023897,0.053
PI_static_FF,2.11,70,0.299019717729,0.053023695,0.053
PI_static_FF,2.115,70,0.298981821653,0.053023184,0.053
PI_static_FF,2.12,70,0.298981821653,0.05302299,0.053
PI_static_FF,2.125,70,0.298945029382,0.053022498,0.053
PI_static_FF,2.13,70,0.298945029382,0.053022313,0.053
PI_static_FF,2.135,70,0.298909280151,0.053021837,0.053
PI_static_FF,2.14,70,0.298909280151,0.05302166,0.053
PI_static_FF,2.145,70,0.29887455377,0.053021201,0.053
PI_static_FF,2.15,70,0.29887455377,0.053021031,0.053
PI_static_FF,2.155,70,0.298840807721,0.053020586,0.053
PI_static_FF,2.16,70,0.298840807721,0.053020423,0.053
PI_static_FF,2.165,70,0.298808021546,0.053019993,0.053
PI_static_FF,2.17,70,0.298808021546,0.053019837,0.053
PI_static_FF,2.175,70,0.298776150691,0.05301942,0.053
PI_static_FF,2.18,70,0.298776150691,0.05301927,0.053
PI_static_FF,2.185,70,0.29874517824,0.053018867,0.053
PI_static_FF,2.19,70,0.29874517824,0.053018723,0.053
PI_static_FF,2.195,70,0.298715063182,0.053018333,0.053
PI_static_FF,2.2,70,0.298715063182,0.053018195,0.053
PI_static_FF,2.205,70,0.298685777439,0.053017817,0.053
PI_static_FF,2.21,70,0.298685777439,0.053017684,0.053
PI_static_FF,2.215,70,0.298657302058,0.053017318,0.053
PI_static_FF,2.22,70,0.298657302058,0.053017189,0.053
PI_static_FF,2.225,70,0.298629614276,0.053016835,0.053
PI_static_FF,2.23,70,0.298629614276,0.053016711,0.053
PI_static_FF,2.235,70,0.298602678396,0.053016368,0.053
PI_static_FF,2.24,70,0.298602678396,0.053016248,0.053
PI_static_FF,2.245,70,0.298576479007,0.053015915,0.053
PI_static_FF,2.25,70,0.298576479007,0.0530158,0.053
PI_static_FF,2.255,70,0.298550989538,0.053015477,0.053
PI_static_FF,2.26,70,0.298550989538,0.053015365,0.053
PI_static_FF,2.265,70,0.298526198119,0.053015051,0.053
PI_static_FF,2.27,70,0.298526198119,0.053014944,0.053
PI_static_FF,2.275,70,0.29850207437,0.053014639,0.053
PI_static_FF,2.28,70,0.29850207437,0.053014536,0.053
PI_static_FF,2.285,70,0.298478600841,0.05301424,0.053
PI_static_FF,2.29,70,0.298478600841,0.05301414,0.053
PI_static_FF,2.295,70,0.298455761856,0.053013854,0.053
PI_static_FF,2.3,70,0.298455761856,0.053013757,0.053
PI_static_FF,2.305,70,0.298433528805,0.053013478,0.053
PI_static_FF,2.31,70,0.298433528805,0.053013385,0.053
PI_static_FF,2.315,70,0.298411893361,0.053013114,0.053
PI_static_FF,2.32,70,0.298411893361,0.053013024,0.053
PI_static_FF,2.325,70,0.29839083604,0.053012761,0.053
PI_static_FF,2.33,70,0.29839083604,0.053012674,0.053
PI_static_FF,2.335,70,0.298370337354,0.053012419,0.053
PI_static_FF,2.34,70,0.298370337354,0.053012335,0.053
PI_static_FF,2.345,70,0.298350377817,0.053012087,0.053
PI_static_FF,2.35,70,0.298350377817,0.053012005,0.053
PI_static_FF,2.355,70,0.298330952647,0.053011764,0.053
PI_static_FF,2.36,70,0.298330952647,0.053011685,0.053
PI_static_FF,2.365,70,0.298312038548,0.05301145,0.053
PI_static_FF,2.37,70,0.298312038548,0.053011373,0.053
PI_static_FF,2.375,70,0.29829363251,0.053011146,0.053
PI_static_FF,2.38,70,0.29829363251,0.053011071,0.053
PI_static_FF,2.385,70,0.298275705657,0.05301085,0.053
PI_static_FF,2.39,70,0.298275705657,0.053010777,0.053
PI_static_FF,2.395,70,0.298258254978,0.053010562,0.053
PI_static_FF,2.4,70,0.298258254978,0.053010492,0.053
PI_static_FF,2.405,50,0.418861934017,0.054954381,0.053
PI_static_FF,2.41,50,0.418861934017,0.056575369,0.053
PI_static_FF,2.415,50,0.392633073816,0.057462545,0.053
PI_static_FF,2.42,50,0.392633073816,0.058297741,0.053
PI_static_FF,2.425,50,0.373635802296,0.058842319,0.053
PI_static_FF,2.43,50,0.373635802296,0.059435493,0.053
PI_static_FF,2.435,50,0.355885688206,0.059726912,0.053
PI_static_FF,2.44,50,0.355885688206,0.059953647,0.053
PI_static_FF,2.445,50,0.340675556753,0.059778389,0.053
PI_static_FF,2.45,50,0.340675556753,0.059396802,0.053
PI_static_FF,2.455,50,0.33245129963,0.058665419,0.053
PI_static_FF,2.46,50,0.33245129963,0.057750579,0.053
PI_static_FF,2.465,50,0.333222996998,0.056738185,0.053
PI_static_FF,2.47,50,0.333222996998,0.055691542,0.053
PI_static_FF,2.475,50,0.339946136918,0.05476318,0.053
PI_static_FF,2.48,50,0.339946136918,0.053882573,0.053
PI_static_FF,2.485,50,0.348478269498,0.053166873,0.053
PI_static_FF,2.49,50,0.348478269498,0.052481734,0.053
PI_static_FF,2.495,50,0.357214269955,0.05193819,0.053
PI_static_FF,2.5,50,0.357214269955,0.051408453,0.053
PI_static_FF,2.505,50,0.366023530751,0.051019104,0.053
PI_static_FF,2.51,50,0.366023530751,0.05064792,0.053
PI_static_FF,2.515,50,0.374434671466,0.050412215,0.053
PI_static_FF,2.52,50,0.374434671466,0.050186893,0.053
PI_static_FF,2.525,50,0.381991019084,0.050068804,0.053
PI_static_FF,2.53,50,0.381991019084,0.049942688,0.053
PI_static_FF,2.535,50,0.388769921656,0.049897784,0.053
PI_static_FF,2.54,50,0.388769921656,0.049839696,0.053
PI_static_FF,2.545,50,0.394943183949,0.049858355,0.053
PI_static_FF,2.55,50,0.394943183949,0.0498773,0.053
PI_static_FF,2.555,50,0.400265183569,0.049978411,0.053
PI_static_FF,2.56,50,0.400265183569,0.050095894,0.053
PI_static_FF,2.565,50,0.404189863334,0.05028466,0.053
PI_static_FF,2.57,50,0.404189863334,0.050486248,0.053
PI_static_FF,2.575,50,0.406464461815,0.050721756,0.053
PI_static_FF,2.58,50,0.406464461815,0.050947781,0.053
PI_static_FF,2.585,50,0.407524214339,0.051167754,0.053
PI_static_FF,2.59,50,0.407524214339,0.051359805,0.053
PI_static_FF,2.595,50,0.408130369437,0.051529408,0.053
PI_static_FF,2.6,50,0.408130369437,0.051669213,0.053
PI_static_FF,2.605,50,0.408761094292,0.051791097,0.053
PI_static_FF,2.61,50,0.408761094292,0.051889955,0.053
PI_static_FF,2.615,50,0.409495607649,0.051979325,0.053
PI_static_FF,2.62,50,0.409495607649,0.05205167,0.053
PI_static_FF,2.625,50,0.410273064592,0.052120358,0.053
PI_static_FF,2.63,50,0.410273064592,0.052177099,0.053
PI_static_FF,2.635,50,0.411030831327,0.052235238,0.053
PI_static_FF,2.64,50,0.411030831327,0.052286857,0.053
PI_static_FF,2.645,50,0.41168161951,0.052343294,0.053
PI_static_FF,2.65,50,0.41168161951,0.052396824,0.053
PI_static_FF,2.655,50,0.412136434774,0.05245428,0.053
PI_static_FF,2.66,50,0.412136434774,0.052508889,0.053
PI_static_FF,2.665,50,0.412381018259,0.052563165,0.053
PI_static_FF,2.67,50,0.412381018259,0.0526126,0.053
PI_static_FF,2.675,50,0.412488500268,0.052657773,0.053
PI_static_FF,2.68,50,0.412488500268,0.052696659,0.053
PI_static_FF,2.685,50,0.412556746919,0.052730133,0.053
PI_static_FF,2.69,50,0.412556746919,0.052757596,0.053
PI_static_FF,2.695,50,0.412646084431,0.052780935,0.053
PI_static_FF,2.7,50,0.412646084431,0.052799668,0.053
PI_static_FF,2.705,50,0.412766174408,0.052816256,0.053
PI_static_FF,2.71,50,0.412766174408,0.052829693,0.053
PI_static_FF,2.715,50,0.412900307775,0.052842428,0.053
PI_static_FF,2.72,50,0.412900307775,0.052853013,0.053
PI_static_FF,2.725,50,0.413030549462,0.052863617,0.053
PI_static_FF,2.73,50,0.413030549462,0.052872658,0.053
PI_static_FF,2.735,50,0.413146499712,0.052881943,0.053
PI_static_FF,2.74,50,0.413146499712,0.052889949,0.053
PI_static_FF,2.745,50,0.413244956312,0.052898105,0.053
PI_static_FF,2.75,50,0.413244956312,0.052905026,0.053
PI_static_FF,2.755,50,0.413329060044,0.052911859,0.053
PI_static_FF,2.76,50,0.413329060044,0.052917382,0.053
PI_static_FF,2.765,50,0.413406460656,0.052922657,0.053
PI_static_FF,2.77,50,0.413406460656,0.052926606,0.053
PI_static_FF,2.775,50,0.41348500022,0.052930375,0.053
PI_static_FF,2.78,50,0.41348500022,0.052932938,0.053
PI_static_FF,2.785,50,0.413568462508,0.052935564,0.053
PI_static_FF,2.79,50,0.413568462508,0.052937182,0.053
PI_static_FF,2.795,50,0.413656059394,0.052939116,0.053
PI_static_FF,2.8,50,0.413656059394,0.052940216,0.053
PI_static_FF,2.805,50,0.413745034396,0.052941789,0.053
PI_static_FF,2.81,50,0.413745034396,0.052942621,0.053
PI_static_FF,2.815,50,0.413833259305,0.052943976,0.053
PI_static_FF,2.82,50,0.413833259305,0.052944625,0.053
PI_static_FF,2.825,50,0.413920172055,0.052945795,0.053
PI_static_FF,2.83,50,0.413920172055,0.052946269,0.053
PI_static_FF,2.835,50,0.41400618157,0.052947262,0.053
PI_static_FF,2.84,50,0.41400618157,0.052947572,0.053
PI_static_FF,2.845,50,0.414091785896,0.052948412,0.053
PI_static_FF,2.85,50,0.414091785896,0.052948592,0.053
PI_static_FF,2.855,50,0.414177162676,0.052949325,0.053
PI_static_FF,2.86,50,0.414177162676,0.052949426,0.053
PI_static_FF,2.865,50,0.414262100066,0.052950105,0.053
PI_static_FF,2.87,50,0.414262100066,0.052950182,0.053
PI_static_FF,2.875,50,0.41434613351,0.052950854,0.053
PI_static_FF,2.88,50,0.41434613351,0.052950952,0.053
PI_static_FF,2.885,50,0.414428724767,0.05295165,0.053
PI_static_FF,2.89,50,0.414428724767,0.052951795,0.053
PI_static_FF,2.895,50,0.414509415247,0.052952529,0.053
PI_static_FF,2.9,50,0.414509415247,0.052952726,0.053
PI_static_FF,2.905,50,0.414587965344,0.052953494,0.053
PI_static_FF,2.91,50,0.414587965344,0.052953738,0.053
PI_static_FF,2.915,50,0.414664270633,0.052954533,0.053
PI_static_FF,2.92,50,0.414664270633,0.052954813,0.053
PI_static_FF,2.925,50,0.414738319966,0.052955625,0.053
PI_static_FF,2.93,50,0.414738319966,0.052955935,0.053
PI_static_FF,2.935,50,0.414810119375,0.052956758,0.053
PI_static_FF,2.94,50,0.414810119375,0.052957092,0.053
PI_static_FF,2.945,50,0.414879673828,0.052957921,0.053
PI_static_FF,2.95,50,0.414879673828,0.052958273,0.053
PI_static_FF,2.955,50,0.4149470022,0.052959103,0.053
PI_static_FF,2.96,50,0.4149470022,0.052959471,0.053
PI_static_FF,2.965,50,0.41501211344,0.052960299,0.053
PI_static_FF,2.97,50,0.41501211344,0.052960676,0.053
PI_static_FF,2.975,50,0.415075050957,0.052961496,0.053
PI_static_FF,2.98,50,0.415075050957,0.052961879,0.053
PI_static_FF,2.985,50,0.415135868521,0.052962685,0.053
PI_static_FF,2.99,50,0.415135868521,0.052963068,0.053
PI_static_FF,2.995,50,0.415194657904,0.052963858,0.053
PI_static_FF,3,50,0.415194657904,0.052964238,0.053
PI_static_FF,3.005,50,0.415251480669,0.05296501,0.053
PI_static_FF,3.01,50,0.415251480669,0.052965384,0.053
PI_static_FF,3.015,50,0.415306407236,0.052966137,0.053
PI_static_FF,3.02,50,0.415306407236,0.052966504,0.053
PI_static_FF,3.025,50,0.415359494826,0.052967236,0.053
PI_static_FF,3.03,50,0.415359494826,0.052967595,0.053
PI_static_FF,3.035,50,0.415410811554,0.052968305,0.053
PI_static_FF,3.04,50,0.415410811554,0.052968654,0.053
PI_static_FF,3.045,50,0.415460430851,0.052969343,0.053
PI_static_FF,3.05,50,0.415460430851,0.052969681,0.053
PI_static_FF,3.055,50,0.415508409406,0.052970348,0.053
PI_static_FF,3.06,50,0.415508409406,0.052970675,0.053
PI_static_FF,3.065,50,0.415554811259,0.05297132,0.053
PI_static_FF,3.07,50,0.415554811259,0.052971636,0.053
PI_static_FF,3.075,50,0.415599694869,0.052972259,0.053
PI_static_FF,3.08,50,0.415599694869,0.052972564,0.053
PI_static_FF,3.085,50,0.415643118695,0.052973165,0.053
PI_static_FF,3.09,50,0.415643118695,0.052973459,0.053
PI_static_FF,3.095,50,0.415685141198,0.05297404,0.053
PI_static_FF,3.1,50,0.415685141198,0.052974323,0.053
PI_static_FF,3.105,50,0.415725806132,0.052974883,0.053
PI_static_FF,3.11,50,0.415725806132,0.052975155,0.053
PI_static_FF,3.115,50,0.415765175766,0.052975696,0.053
PI_static_FF,3.12,50,0.415765175766,0.052975958,0.053
PI_static_FF,3.125,50,0.41580328473,0.052976479,0.053
PI_static_FF,3.13,50,0.41580328473,0.052976732,0.053
PI_static_FF,3.135,50,0.415840184398,0.052977236,0.053
PI_static_FF,3.14,50,0.415840184398,0.052977479,0.053
PI_static_FF,3.145,50,0.41587591144,0.052977967,0.053
PI_static_FF,3.15,50,0.41587591144,0.052978201,0.053
PI_static_FF,3.155,50,0.41591049898,0.052978672,0.053
PI_static_FF,3.16,50,0.41591049898,0.052978898,0.053
PI_static_FF,3.165,50,0.415943991307,0.052979353,0.053
PI_static_FF,3.17,50,0.415943991307,0.052979571,0.053
PI_static_FF,3.175,50,0.415976425354,0.052980011,0.053
PI_static_FF,3.18,50,0.415976425354,0.052980222,0.053
PI_static_FF,3.185,50,0.416007828935,0.052980648,0.053
PI_static_FF,3.19,50,0.416007828935,0.052980852,0.053
PI_static_FF,3.195,50,0.416038233669,0.052981263,0.053
PI_static_FF,3.2,50,0.416038233669,0.05298146,0.053
PI_static_FF,3.205,50,0.41606768411,0.052981858,0.053
PI_static_FF,3.21,50,0.41606768411,0.052982048,0.053
PI_static_FF,3.215,50,0.416096204526,0.052982434,0.053
PI_static_FF,3.22,50,0.416096204526,0.052982617,0.053
PI_static_FF,3.225,50,0.416123822995,0.05298299,0.053
PI_static_FF,3.23,50,0.416123822995,0.052983168,0.053
PI_static_FF,3.235,50,0.416150565824,0.052983529,0.053
PI_static_FF,3.24,50,0.416150565824,0.052983701,0.053
PI_static_FF,3.245,50,0.416176464898,0.05298405,0.053
PI_static_FF,3.25,50,0.416176464898,0.052984216,0.053
PI_static_FF,3.255,50,0.416201552106,0.052984555,0.053
PI_static_FF,3.26,50,0.416201552106,0.052984716,0.053
PI_static_FF,3.265,50,0.416225837277,0.052985043,0.053
PI_static_FF,3.27,50,0.416225837277,0.052985199,0.053
PI_static_FF,3.275,50,0.416249361688,0.052985516,0.053
PI_static_FF,3.28,50,0.416249361688,0.052985668,0.053
PI_static_FF,3.285,50,0.416272133398,0.052985974,0.053
PI_static_FF,3.29,50,0.416272133398,0.052986121,0.053
PI_static_FF,3.295,50,0.416294191912,0.052986418,0.053
PI_static_FF,3.3,50,0.416294191912,0.052986559,0.053
PI_static_FF,3.305,50,0.416315558223,0.052986847,0.053
PI_static_FF,3.31,50,0.416315558223,0.052986984,0.053
PI_static_FF,3.315,50,0.416336244197,0.052987263,0.053
PI_static_FF,3.32,50,0.416336244197,0.052987396,0.053
PI_static_FF,3.325,50,0.416356272864,0.052987665,0.053
PI_static_FF,3.33,50,0.416356272864,0.052987794,0.053
PI_static_FF,3.335,50,0.416375674607,0.052988055,0.053
PI_static_FF,3.34,50,0.416375674607,0.05298818,0.053
PI_static_FF,3.345,50,0.416394459521,0.052988433,0.053
PI_static_FF,3.35,50,0.416394459521,0.052988553,0.053
PI_static_FF,3.355,50,0.416412656217,0.052988798,0.053
PI_static_FF,3.36,50,0.416412656217,0.052988915,0.053
PI_static_FF,3.365,50,0.416430273019,0.052989152,0.053
PI_static_FF,3.37,50,0.416430273019,0.052989265,0.053
PI_static_FF,3.375,50,0.416447336767,0.052989495,0.053
PI_static_FF,3.38,50,0.416447336767,0.052989605,0.053
PI_static_FF,3.385,50,0.416463854014,0.052989827,0.053
PI_static_FF,3.39,50,0.416463854014,0.052989933,0.053
PI_static_FF,3.395,50,0.416479857179,0.052990149,0.053
PI_static_FF,3.4,50,0.416479857179,0.052990252,0.053
PI_dynamic_FF,0,50,0.416472435264,0.0529371754378,0.053
PI_dynamic_FF,0.005,50,0.416472435264,0.052937175,0.053
PI_dynamic_FF,0.01,50,0.416472435264,0.052937176,0.053
PI_dynamic_FF,0.015,50,0.41658372483,0.052938597,0.053
PI_dynamic_FF,0.02,50,0.41658372483,0.052939709,0.053
PI_dynamic_FF,0.025,50,0.416676393996,0.052941769,0.053
PI_dynamic_FF,0.03,50,0.416676393996,0.052943498,0.053
PI_dynamic_FF,0.035,50,0.416755341383,0.052946045,0.053
PI_dynamic_FF,0.04,50,0.416755341383,0.052948346,0.053
PI_dynamic_FF,0.045,50,0.416819790404,0.05295134,0.053
PI_dynamic_FF,0.05,50,0.416819790404,0.052954143,0.053
PI_dynamic_FF,0.055,50,0.4168686738,0.052957441,0.053
PI_dynamic_FF,0.06,50,0.4168686738,0.052960533,0.053
PI_dynamic_FF,0.065,50,0.41690292786,0.052963878,0.053
PI_dynamic_FF,0.07,50,0.41690292786,0.052966969,0.053
PI_dynamic_FF,0.075,50,0.416925523828,0.052970105,0.053
PI_dynamic_FF,0.08,50,0.416925523828,0.052972955,0.053
PI_dynamic_FF,0.085,50,0.416940026986,0.052975717,0.053
PI_dynamic_FF,0.09,50,0.416940026986,0.052978189,0.053
PI_dynamic_FF,0.095,50,0.416949454925,0.052980512,0.053
PI_dynamic_FF,0.1,50,0.416949454925,0.052982566,0.053
PI_dynamic_FF,0.105,50,0.41695591181,0.05298446,0.053
PI_dynamic_FF,0.11,50,0.41695591181,0.052986123,0.053
PI_dynamic_FF,0.115,50,0.416960643778,0.052987641,0.053
PI_dynamic_FF,0.12,50,0.416960643778,0.052988971,0.053
PI_dynamic_FF,0.125,50,0.416964287348,0.052990185,0.053
PI_dynamic_FF,0.13,50,0.416964287348,0.052991251,0.053
PI_dynamic_FF,0.135,50,0.416967061829,0.052992227,0.053
PI_dynamic_FF,0.14,50,0.416967061829,0.052993089,0.053
PI_dynamic_FF,0.145,50,0.416969047036,0.052993878,0.053
PI_dynamic_FF,0.15,50,0.416969047036,0.052994578,0.053
PI_dynamic_FF,0.155,50,0.416970342201,0.052995217,0.053
PI_dynamic_FF,0.16,50,0.416970342201,0.052995785,0.053
PI_dynamic_FF,0.165,50,0.416971072969,0.052996301,0.053
PI_dynamic_FF,0.17,50,0.416971072969,0.052996761,0.053
PI_dynamic_FF,0.175,50,0.416971363934,0.052997176,0.053
PI_dynamic_FF,0.18,50,0.416971363934,0.052997546,0.053
PI_dynamic_FF,0.185,50,0.416971330216,0.052997876,0.053
PI_dynamic_FF,0.19,50,0.416971330216,0.05299817,0.053
PI_dynamic_FF,0.195,50,0.416971089601,0.052998428,0.053
PI_dynamic_FF,0.2,50,0.416971089601,0.052998657,0.053
PI_dynamic_FF,0.205,50,0.416970750844,0.052998855,0.053
PI_dynamic_FF,0.21,50,0.416970750844,0.05299903,0.053
PI_dynamic_FF,0.215,50,0.416970387537,0.052999178,0.053
PI_dynamic_FF,0.22,50,0.416970387537,0.052999308,0.053
PI_dynamic_FF,0.225,50,0.416970061934,0.052999418,0.053
PI_dynamic_FF,0.23,50,0.416970061934,0.052999513,0.053
PI_dynamic_FF,0.235,50,0.416969780578,0.052999593,0.053
PI_dynamic_FF,0.24,50,0.416969780578,0.052999662,0.053
PI_dynamic_FF,0.245,50,0.416969547796,0.052999718,0.053
PI_dynamic_FF,0.25,50,0.416969547796,0.052999767,0.053
PI_dynamic_FF,0.255,50,0.416969374564,0.052999806,0.053
PI_dynamic_FF,0.26,50,0.416969374564,0.05299984,0.053
PI_dynamic_FF,0.265,50,0.416969250601,0.052999867,0.053
PI_dynamic_FF,0.27,50,0.416969250601,0.05299989,0.053
PI_dynamic_FF,0.275,50,0.416969166423,0.052999908,0.053
PI_dynamic_FF,0.28,50,0.416969166423,0.052999923,0.053
PI_dynamic_FF,0.285,50,0.41696911866,0.052999935,0.053
PI_dynamic_FF,0.29,50,0.41696911866,0.052999944,0.053
PI_dynamic_FF,0.295,50,0.416969100666,0.052999952,0.053
PI_dynamic_FF,0.3,50,0.416969100666,0.052999957,0.053
PI_dynamic_FF,0.305,50,0.416969104289,0.052999962,0.053
PI_dynamic_FF,0.31,50,0.416969104289,0.052999965,0.053
PI_dynamic_FF,0.315,50,0.416969121645,0.052999967,0.053
PI_dynamic_FF,0.32,50,0.416969121645,0.052999968,0.053
PI_dynamic_FF,0.325,50,0.41696916159,0.052999969,0.053
PI_dynamic_FF,0.33,50,0.41696916159,0.052999969,0.053
PI_dynamic_FF,0.335,50,0.416969210926,0.05299997,0.053
PI_dynamic_FF,0.34,50,0.416969210926,0.05299997,0.053
PI_dynamic_FF,0.345,50,0.41696925849,0.05299997,0.053
PI_dynamic_FF,0.35,50,0.41696925849,0.05299997,0.053
PI_dynamic_FF,0.355,50,0.416969311635,0.05299997,0.053
PI_dynamic_FF,0.36,50,0.416969311635,0.05299997,0.053
PI_dynamic_FF,0.365,50,0.41696936478,0.05299997,0.053
PI_dynamic_FF,0.37,50,0.41696936478,0.05299997,0.053
PI_dynamic_FF,0.375,50,0.416969417925,0.052999971,0.053
PI_dynamic_FF,0.38,50,0.416969417925,0.052999971,0.053
PI_dynamic_FF,0.385,50,0.416969463718,0.052999972,0.053
PI_dynamic_FF,0.39,50,0.416969463718,0.052999973,0.053
PI_dynamic_FF,0.395,50,0.416969500386,0.052999974,0.053
PI_dynamic_FF,0.4,50,0.416969500386,0.052999975,0.053
PI_dynamic_FF,0.405,30,0.416969533512,0.052999959,0.053
PI_dynamic_FF,0.41,30,0.416969533512,0.052999698,0.053
PI_dynamic_FF,0.415,30,0.416971614404,0.052997614,0.053
PI_dynamic_FF,0.42,30,0.416971614404,0.05298693,0.053
PI_dynamic_FF,0.425,30,0.417066024382,0.052948569,0.053
PI_dynamic_FF,0.43,30,0.417066024382,0.052836943,0.053
PI_dynamic_FF,0.435,30,0.418191936917,0.052594531,0.053
PI_dynamic_FF,0.44,30,0.418191936917,0.052117506,0.053
PI_dynamic_FF,0.445,30,0.645545979139,0.053779535,0.053
PI_dynamic_FF,0.45,30,0.645545979139,0.054309643,0.053
PI_dynamic_FF,0.455,30,0.641465540432,0.054140653,0.053
PI_dynamic_FF,0.46,30,0.641465540432,0.053891916,0.053
PI_dynamic_FF,0.465,30,0.651151461814,0.053946351,0.053
PI_dynamic_FF,0.47,30,0.651151461814,0.054231572,0.053
PI_dynamic_FF,0.475,30,0.654696015044,0.054644089,0.053
PI_dynamic_FF,0.48,30,0.654696015044,0.054950101,0.053
PI_dynamic_FF,0.485,30,0.653733338181,0.055019733,0.053
PI_dynamic_FF,0.49,30,0.653733338181,0.054828767,0.053
PI_dynamic_FF,0.495,30,0.656717403594,0.054432621,0.053
PI_dynamic_FF,0.5,30,0.656717403594,0.053876048,0.053
PI_dynamic_FF,0.505,30,0.665214071215,0.053351039,0.053
PI_dynamic_FF,0.51,30,0.665214071215,0.052870633,0.053
PI_dynamic_FF,0.515,30,0.675090684338,0.052613322,0.053
PI_dynamic_FF,0.52,30,0.675090684338,0.052501258,0.053
PI_dynamic_FF,0.525,30,0.6814789106,0.052577579,0.053
PI_dynamic_FF,0.53,30,0.6814789106,0.052710897,0.053
PI_dynamic_FF,0.535,30,0.683758425618,0.052856418,0.053
PI_dynamic_FF,0.54,30,0.683758425618,0.052941511,0.053
PI_dynamic_FF,0.545,30,0.685080751981,0.052966681,0.053
PI_dynamic_FF,0.55,30,0.685080751981,0.052934677,0.053
PI_dynamic_FF,0.555,30,0.687372169214,0.052897925,0.053
PI_dynamic_FF,0.56,30,0.687372169214,0.052858774,0.053
PI_dynamic_FF,0.565,30,0.689869431298,0.052859111,0.053
PI_dynamic_FF,0.57,30,0.689869431298,0.052876468,0.053
PI_dynamic_FF,0.575,30,0.691545063928,0.052924093,0.053
PI_dynamic_FF,0.58,30,0.691545063928,0.052974139,0.053
PI_dynamic_FF,0.585,30,0.692372767874,0.053024482,0.053
PI_dynamic_FF,0.59,30,0.692372767874,0.05305813,0.053
PI_dynamic_FF,0.595,30,0.692933048266,0.053077527,0.053
PI_dynamic_FF,0.6,30,0.692933048266,0.053077843,0.053
PI_dynamic_FF,0.605,30,0.693650803482,0.053070813,0.053
PI_dynamic_FF,0.61,30,0.693650803482,0.05305522,0.053
PI_dynamic_FF,0.615,30,0.694503016164,0.053046253,0.053
PI_dynamic_FF,0.62,30,0.694503016164,0.053039584,0.053
PI_dynamic_FF,0.625,30,0.695222892574,0.05304471,0.053
PI_dynamic_FF,0.63,30,0.695222892574,0.053053235,0.053
PI_dynamic_FF,0.635,30,0.695651882817,0.053067299,0.053
PI_dynamic_FF,0.64,30,0.695651882817,0.053079435,0.053
PI_dynamic_FF,0.645,30,0.695876340861,0.053089888,0.053
PI_dynamic_FF,0.65,30,0.695876340861,0.05309549,0.053
PI_dynamic_FF,0.655,30,0.69605383342,0.053098644,0.053
PI_dynamic_FF,0.66,30,0.69605383342,0.053098883,0.053
PI_dynamic_FF,0.665,30,0.696231879237,0.053099582,0.053
PI_dynamic_FF,0.67,30,0.696231879237,0.05309995,0.053
PI_dynamic_FF,0.675,30,0.696366333677,0.053101804,0.053
PI_dynamic_FF,0.68,30,0.696366333677,0.053103492,0.053
PI_dynamic_FF,0.685,30,0.696434053288,0.05310517,0.053
PI_dynamic_FF,0.69,30,0.696434053288,0.053105503,0.053
PI_dynamic_FF,0.695,30,0.696466961333,0.053104412,0.053
PI_dynamic_FF,0.7,30,0.696466961333,0.053101432,0.053
PI_dynamic_FF,0.705,30,0.696507077627,0.053097131,0.053
PI_dynamic_FF,0.71,30,0.696507077627,0.053091461,0.053
PI_dynamic_FF,0.715,30,0.696568826206,0.053085486,0.053
PI_dynamic_FF,0.72,30,0.696568826206,0.053078937,0.053
PI_dynamic_FF,0.725,30,0.696642305564,0.053072823,0.053
PI_dynamic_FF,0.73,30,0.696642305564,0.053066484,0.053
PI_dynamic_FF,0.735,30,0.696716375535,0.053060685,0.053
PI_dynamic_FF,0.74,30,0.696716375535,0.05305459,0.053
PI_dynamic_FF,0.745,30,0.696790418842,0.053048895,0.053
PI_dynamic_FF,0.75,30,0.696790418842,0.053042791,0.053
PI_dynamic_FF,0.755,30,0.696869498189,0.053037103,0.053
PI_dynamic_FF,0.76,30,0.696869498189,0.05303105,0.053
PI_dynamic_FF,0.765,30,0.696955970674,0.053025577,0.053
PI_dynamic_FF,0.77,30,0.696955970674,0.053019832,0.053
PI_dynamic_FF,0.775,30,0.697048236955,0.053014794,0.053
PI_dynamic_FF,0.78,30,0.697048236955,0.053009504,0.053
PI_dynamic_FF,0.785,30,0.697144312027,0.053004942,0.053
PI_dynamic_FF,0.79,30,0.697144312027,0.053000084,0.053
PI_dynamic_FF,0.795,30,0.697243885779,0.052995936,0.053
PI_dynamic_FF,0.8,30,0.697243885779,0.052991445,0.053
PI_dynamic_FF,0.805,30,0.697347476758,0.052987671,0.053
PI_dynamic_FF,0.81,30,0.697347476758,0.052983535,0.053
PI_dynamic_FF,0.815,30,0.697455101727,0.052980144,0.053
PI_dynamic_FF,0.82,30,0.697455101727,0.05297639,0.053
PI_dynamic_FF,0.825,30,0.697566072983,0.052973423,0.053
PI_dynamic_FF,0.83,30,0.697566072983,0.052970085,0.053
PI_dynamic_FF,0.835,30,0.697679224704,0.052967542,0.053
PI_dynamic_FF,0.84,30,0.697679224704,0.052964604,0.053
PI_dynamic_FF,0.845,30,0.697793818423,0.052962451,0.053
PI_dynamic_FF,0.85,30,0.697793818423,0.052959879,0.053
PI_dynamic_FF,0.855,30,0.697909433485,0.052958075,0.053
PI_dynamic_FF,0.86,30,0.697909433485,0.052955832,0.053
PI_dynamic_FF,0.865,30,0.698025764005,0.052954351,0.053
PI_dynamic_FF,0.87,30,0.698025764005,0.052952416,0.053
PI_dynamic_FF,0.875,30,0.698142346781,0.052951233,0.053
PI_dynamic_FF,0.88,30,0.698142346781,0.052949586,0.053
PI_dynamic_FF,0.885,30,0.698258729521,0.052948678,0.053
PI_dynamic_FF,0.89,30,0.698258729521,0.052947297,0.053
PI_dynamic_FF,0.895,30,0.698374490476,0.052946642,0.053
PI_dynamic_FF,0.9,30,0.698374490476,0.052945505,0.053
PI_dynamic_FF,0.905,30,0.698489238313,0.052945072,0.053
PI_dynamic_FF,0.91,30,0.698489238313,0.05294415,0.053
PI_dynamic_FF,0.915,30,0.698602741499,0.052943912,0.053
PI_dynamic_FF,0.92,30,0.698602741499,0.052943179,0.053
PI_dynamic_FF,0.925,30,0.698714792796,0.052943113,0.053
PI_dynamic_FF,0.93,30,0.698714792796,0.052942553,0.053
PI_dynamic_FF,0.935,30,0.69882514988,0.052942644,0.053
PI_dynamic_FF,0.94,30,0.69882514988,0.052942241,0.053
PI_dynamic_FF,0.945,30,0.698933558484,0.052942469,0.053
PI_dynamic_FF,0.95,30,0.698933558484,0.052942203,0.053
PI_dynamic_FF,0.955,30,0.699039866475,0.052942546,0.053
PI_dynamic_FF,0.96,30,0.699039866475,0.052942401,0.053
PI_dynamic_FF,0.965,30,0.69914396171,0.052942846,0.053
PI_dynamic_FF,0.97,30,0.69914396171,0.052942805,0.053
PI_dynamic_FF,0.975,30,0.699245726754,0.052943336,0.053
PI_dynamic_FF,0.98,30,0.699245726754,0.052943388,0.053
PI_dynamic_FF,0.985,30,0.699345063493,0.052943993,0.053
PI_dynamic_FF,0.99,30,0.699345063493,0.052944124,0.053
PI_dynamic_FF,0.995,30,0.699441904257,0.052944789,0.053
PI_dynamic_FF,1,30,0.699441904257,0.052944989,0.053
PI_dynamic_FF,1.005,30,0.699536204168,0.052945705,0.053
PI_dynamic_FF,1.01,30,0.699536204168,0.052945964,0.053
PI_dynamic_FF,1.015,30,0.699627916799,0.05294672,0.053
PI_dynamic_FF,1.02,30,0.699627916799,0.052947028,0.053
PI_dynamic_FF,1.025,30,0.699717037857,0.052947816,0.053
PI_dynamic_FF,1.03,30,0.699717037857,0.052948165,0.053
PI_dynamic_FF,1.035,30,0.699803558172,0.052948977,0.053
PI_dynamic_FF,1.04,30,0.699803558172,0.052949362,0.053
PI_dynamic_FF,1.045,30,0.699887470328,0.052950192,0.053
PI_dynamic_FF,1.05,30,0.699887470328,0.052950603,0.053
PI_dynamic_FF,1.055,30,0.699968808127,0.052951446,0.053
PI_dynamic_FF,1.06,30,0.699968808127,0.052951881,0.053
PI_dynamic_FF,1.065,30,0.700047564246,0.05295273,0.053
PI_dynamic_FF,1.07,30,0.700047564246,0.052953183,0.053
PI_dynamic_FF,1.075,30,0.700123785061,0.052954034,0.053
PI_dynamic_FF,1.08,30,0.700123785061,0.0529545,0.053
PI_dynamic_FF,1.085,30,0.700197508167,0.05295535,0.053
PI_dynamic_FF,1.09,30,0.700197508167,0.052955824,0.053
PI_dynamic_FF,1.095,30,0.700268777701,0.052956668,0.053
PI_dynamic_FF,1.1,30,0.700268777701,0.052957148,0.053
PI_dynamic_FF,1.105,30,0.700337642875,0.052957984,0.053
PI_dynamic_FF,1.11,30,0.700337642875,0.052958468,0.053
PI_dynamic_FF,1.115,30,0.700404141752,0.052959293,0.053
PI_dynamic_FF,1.12,30,0.700404141752,0.052959777,0.053
PI_dynamic_FF,1.125,30,0.700468340265,0.052960591,0.053
PI_dynamic_FF,1.13,30,0.700468340265,0.052961073,0.053
PI_dynamic_FF,1.135,30,0.700530278905,0.052961873,0.053
PI_dynamic_FF,1.14,30,0.700530278905,0.052962353,0.053
PI_dynamic_FF,1.145,30,0.700590008129,0.052963138,0.053
PI_dynamic_FF,1.15,30,0.700590008129,0.052963614,0.053
PI_dynamic_FF,1.155,30,0.700647582922,0.052964383,0.053
PI_dynamic_FF,1.16,30,0.700647582922,0.052964854,0.053
PI_dynamic_FF,1.165,30,0.700703055556,0.052965606,0.053
PI_dynamic_FF,1.17,30,0.700703055556,0.052966068,0.053
PI_dynamic_FF,1.175,30,0.700756503329,0.052966801,0.053
PI_dynamic_FF,1.18,30,0.700756503329,0.052967254,0.053
PI_dynamic_FF,1.185,30,0.700807989851,0.052967967,0.053
PI_dynamic_FF,1.19,30,0.700807989851,0.052968409,0.053
PI_dynamic_FF,1.195,30,0.700857589207,0.052969102,0.053
PI_dynamic_FF,1.2,30,0.700857589207,0.052969535,0.053
PI_dynamic_FF,1.205,30,0.70090534368,0.052970208,0.053
PI_dynamic_FF,1.21,30,0.70090534368,0.05297063,0.053
PI_dynamic_FF,1.215,30,0.700951321113,0.052971283,0.053
PI_dynamic_FF,1.22,30,0.700951321113,0.052971695,0.053
PI_dynamic_FF,1.225,30,0.700995570578,0.052972327,0.053
PI_dynamic_FF,1.23,30,0.700995570578,0.052972728,0.053
PI_dynamic_FF,1.235,30,0.701038161209,0.052973341,0.053
PI_dynamic_FF,1.24,30,0.701038161209,0.05297373,0.053
PI_dynamic_FF,1.245,30,0.701079143439,0.052974324,0.053
PI_dynamic_FF,1.25,30,0.701079143439,0.052974702,0.053
PI_dynamic_FF,1.255,30,0.701118565767,0.052975277,0.053
PI_dynamic_FF,1.26,30,0.701118565767,0.052975644,0.053
PI_dynamic_FF,1.265,30,0.701156482136,0.0529762,0.053
PI_dynamic_FF,1.27,30,0.701156482136,0.052976555,0.053
PI_dynamic_FF,1.275,30,0.701192953724,0.052977093,0.053
PI_dynamic_FF,1.28,30,0.701192953724,0.052977437,0.053
PI_dynamic_FF,1.285,30,0.701228021322,0.052977957,0.053
PI_dynamic_FF,1.29,30,0.701228021322,0.05297829,0.053
PI_dynamic_FF,1.295,30,0.701261736801,0.052978791,0.053
PI_dynamic_FF,1.3,30,0.701261736801,0.052979114,0.053
PI_dynamic_FF,1.305,30,0.701294151956,0.052979598,0.053
PI_dynamic_FF,1.31,30,0.701294151956,0.05297991,0.053
PI_dynamic_FF,1.315,30,0.701325311169,0.052980377,0.053
PI_dynamic_FF,1.32,30,0.701325311169,0.052980679,0.053
PI_dynamic_FF,1.325,30,0.701355256996,0.052981129,0.053
PI_dynamic_FF,1.33,30,0.701355256996,0.05298142,0.053
PI_dynamic_FF,1.335,30,0.701384044884,0.052981854,0.053
PI_dynamic_FF,1.34,30,0.701384044884,0.052982136,0.053
PI_dynamic_FF,1.345,30,0.7014117026,0.052982554,0.053
PI_dynamic_FF,1.35,30,0.7014117026,0.052982826,0.053
PI_dynamic_FF,1.355,30,0.701438281975,0.052983229,0.053
PI_dynamic_FF,1.36,30,0.701438281975,0.052983491,0.053
PI_dynamic_FF,1.365,30,0.70146382188,0.052983879,0.053
PI_dynamic_FF,1.37,30,0.70146382188,0.052984131,0.053
PI_dynamic_FF,1.375,30,0.701488366739,0.052984505,0.053
PI_dynamic_FF,1.38,30,0.701488366739,0.052984748,0.053
PI_dynamic_FF,1.385,30,0.701511946255,0.052985108,0.053
PI_dynamic_FF,1.39,30,0.701511946255,0.052985343,0.053
PI_dynamic_FF,1.395,30,0.701534593921,0.052985689,0.053
PI_dynamic_FF,1.4,30,0.701534593921,0.052985915,0.053
PI_dynamic_FF,1.405,70,0.701556356148,0.052990926,0.053
PI_dynamic_FF,1.41,70,0.701556356148,0.053040168,0.053
PI_dynamic_FF,1.415,70,0.701182422393,0.05328322,0.053
PI_dynamic_FF,1.42,70,0.701182422393,0.054067454,0.053
PI_dynamic_FF,1.425,70,0.693558286212,0.055772217,0.053
PI_dynamic_FF,1.43,70,0.693558286212,0.058814484,0.053
PI_dynamic_FF,1.435,70,0.656765400578,0.062544561,0.053
PI_dynamic_FF,1.44,70,0.656765400578,0.067039183,0.053
PI_dynamic_FF,1.445,70,0.272936550522,0.065250594,0.053
PI_dynamic_FF,1.45,70,0.272936550522,0.064561937,0.053
PI_dynamic_FF,1.455,70,0.251495249982,0.063871692,0.053
PI_dynamic_FF,1.46,70,0.251495249982,0.062824647,0.053
PI_dynamic_FF,1.465,70,0.231174325171,0.060964987,0.053
PI_dynamic_FF,1.47,70,0.231174325171,0.058827647,0.053
PI_dynamic_FF,1.475,70,0.232398384967,0.05654584,0.053
PI_dynamic_FF,1.48,70,0.232398384967,0.054153787,0.053
PI_dynamic_FF,1.485,70,0.247260520944,0.051914565,0.053
PI_dynamic_FF,1.49,70,0.247260520944,0.049726714,0.053
PI_dynamic_FF,1.495,70,0.269936516297,0.048003424,0.053
PI_dynamic_FF,1.5,70,0.269936516297,0.046567682,0.053
PI_dynamic_FF,1.505,70,0.292282402345,0.045778378,0.053
PI_dynamic_FF,1.51,70,0.292282402345,0.045357,0.053
PI_dynamic_FF,1.515,70,0.306880926722,0.045451664,0.053
PI_dynamic_FF,1.52,70,0.306880926722,0.045764993,0.053
PI_dynamic_FF,1.525,70,0.312560277561,0.046293567,0.053
PI_dynamic_FF,1.53,70,0.312560277561,0.046887455,0.053
PI_dynamic_FF,1.535,70,0.312978011429,0.047510116,0.053
PI_dynamic_FF,1.54,70,0.312978011429,0.048129342,0.053
PI_dynamic_FF,1.545,70,0.311138488932,0.048698743,0.053
PI_dynamic_FF,1.55,70,0.311138488932,0.049242452,0.053
PI_dynamic_FF,1.555,70,0.308565501377,0.049713502,0.053
PI_dynamic_FF,1.56,70,0.308565501377,0.050150812,0.053
PI_dynamic_FF,1.565,70,0.305969392994,0.050506421,0.053
PI_dynamic_FF,1.57,70,0.305969392994,0.050819884,0.053
PI_dynamic_FF,1.575,70,0.303901669705,0.051055991,0.053
PI_dynamic_FF,1.58,70,0.303901669705,0.051251159,0.053
PI_dynamic_FF,1.585,70,0.302719695187,0.051392286,0.053
PI_dynamic_FF,1.59,70,0.302719695187,0.051507726,0.053
PI_dynamic_FF,1.595,70,0.302333466446,0.051601869,0.053
PI_dynamic_FF,1.6,70,0.302333466446,0.05169054,0.053
PI_dynamic_FF,1.605,70,0.302269779469,0.051780092,0.053
PI_dynamic_FF,1.61,70,0.302269779469,0.051875469,0.053
PI_dynamic_FF,1.615,70,0.302066979478,0.051974328,0.053
PI_dynamic_FF,1.62,70,0.302066979478,0.0520785,0.053
PI_dynamic_FF,1.625,70,0.301574347577,0.052176957,0.053
PI_dynamic_FF,1.63,70,0.301574347577,0.0522745,0.053
PI_dynamic_FF,1.635,70,0.3009194974,0.052357255,0.053
PI_dynamic_FF,1.64,70,0.3009194974,0.052433672,0.053
PI_dynamic_FF,1.645,70,0.300312546008,0.052492231,0.053
PI_dynamic_FF,1.65,70,0.300312546008,0.052542235,0.053
PI_dynamic_FF,1.655,70,0.29990178725,0.052576836,0.053
PI_dynamic_FF,1.66,70,0.29990178725,0.052603155,0.053
PI_dynamic_FF,1.665,70,0.299739482452,0.052619225,0.053
PI_dynamic_FF,1.67,70,0.299739482452,0.052628623,0.053
PI_dynamic_FF,1.675,70,0.299807103157,0.052633679,0.053
PI_dynamic_FF,1.68,70,0.299807103157,0.052634584,0.053
PI_dynamic_FF,1.685,70,0.300038877328,0.052636685,0.053
PI_dynamic_FF,1.69,70,0.300038877328,0.052637626,0.053
PI_dynamic_FF,1.695,70,0.300337725301,0.052643733,0.053
PI_dynamic_FF,1.7,70,0.300337725301,0.052651127,0.053
PI_dynamic_FF,1.705,70,0.300602204504,0.052664937,0.053
PI_dynamic_FF,1.71,70,0.300602204504,0.052681139,0.053
PI_dynamic_FF,1.715,70,0.300762249408,0.052702369,0.053
PI_dynamic_FF,1.72,70,0.300762249408,0.052725723,0.053
PI_dynamic_FF,1.725,70,0.300796860664,0.052751304,0.053
PI_dynamic_FF,1.73,70,0.300796860664,0.052778021,0.053
PI_dynamic_FF,1.735,70,0.300725522682,0.052804113,0.053
PI_dynamic_FF,1.74,70,0.300725522682,0.052830263,0.053
PI_dynamic_FF,1.745,70,0.300587327043,0.052853707,0.053
PI_dynamic_FF,1.75,70,0.300587327043,0.052876387,0.053
PI_dynamic_FF,1.755,70,0.300423214285,0.052895301,0.053
PI_dynamic_FF,1.76,70,0.300423214285,0.052913019,0.053
PI_dynamic_FF,1.765,70,0.3002656485,0.052926865,0.053
PI_dynamic_FF,1.77,70,0.3002656485,0.052939488,0.053
PI_dynamic_FF,1.775,70,0.300133664753,0.052948804,0.053
PI_dynamic_FF,1.78,70,0.300133664753,0.052957161,0.053
PI_dynamic_FF,1.785,70,0.300032901369,0.052963081,0.053
PI_dynamic_FF,1.79,70,0.300032901369,0.052968438,0.053
PI_dynamic_FF,1.795,70,0.299959320158,0.052972214,0.053
PI_dynamic_FF,1.8,70,0.299959320158,0.052975815,0.053
PI_dynamic_FF,1.805,70,0.299904215644,0.052978492,0.053
PI_dynamic_FF,1.81,70,0.299904215644,0.052981299,0.053
PI_dynamic_FF,1.815,70,0.299858303504,0.052983592,0.053
PI_dynamic_FF,1.82,70,0.299858303504,0.05298622,0.053
PI_dynamic_FF,1.825,70,0.299813932709,0.052988514,0.053
PI_dynamic_FF,1.83,70,0.299813932709,0.052991254,0.053
PI_dynamic_FF,1.835,70,0.299766084698,0.052993667,0.053
PI_dynamic_FF,1.84,70,0.299766084698,0.052996551,0.053
PI_dynamic_FF,1.845,70,0.299712564372,0.052999007,0.053
PI_dynamic_FF,1.85,70,0.299712564372,0.053001903,0.053
PI_dynamic_FF,1.855,70,0.29965367413,0.053004235,0.053
PI_dynamic_FF,1.86,70,0.29965367413,0.053006951,0.053
PI_dynamic_FF,1.865,70,0.299591306864,0.053008989,0.053
PI_dynamic_FF,1.87,70,0.299591306864,0.053011362,0.053
PI_dynamic_FF,1.875,70,0.299527895662,0.053013,0.053
PI_dynamic_FF,1.88,70,0.299527895662,0.053014948,0.053
PI_dynamic_FF,1.885,70,0.299465478796,0.053016163,0.053
PI_dynamic_FF,1.89,70,0.299465478796,0.053017684,0.053
PI_dynamic_FF,1.895,70,0.299405298561,0.053018518,0.053
PI_dynamic_FF,1.9,70,0.299405298561,0.05301967,0.053
PI_dynamic_FF,1.905,70,0.29934778171,0.053020195,0.053
PI_dynamic_FF,1.91,70,0.29934778171,0.053021055,0.053
PI_dynamic_FF,1.915,70,0.299292868091,0.053021346,0.053
PI_dynamic_FF,1.92,70,0.299292868091,0.053021988,0.053
PI_dynamic_FF,1.925,70,0.299240276695,0.053022109,0.053
PI_dynamic_FF,1.93,70,0.299240276695,0.053022589,0.053
PI_dynamic_FF,1.935,70,0.299189712534,0.053022587,0.053
PI_dynamic_FF,1.94,70,0.299189712534,0.053022944,0.053
PI_dynamic_FF,1.945,70,0.299140949383,0.053022848,0.053
PI_dynamic_FF,1.95,70,0.299140949383,0.053023108,0.053
PI_dynamic_FF,1.955,70,0.29909386334,0.053022937,0.053
PI_dynamic_FF,1.96,70,0.29909386334,0.053023114,0.053
PI_dynamic_FF,1.965,70,0.299048417643,0.053022881,0.053
PI_dynamic_FF,1.97,70,0.299048417643,0.053022989,0.053
PI_dynamic_FF,1.975,70,0.299004580655,0.053022705,0.053
PI_dynamic_FF,1.98,70,0.299004580655,0.053022755,0.053
PI_dynamic_FF,1.985,70,0.298962326273,0.05302243,0.053
PI_dynamic_FF,1.99,70,0.298962326273,0.053022431,0.053
PI_dynamic_FF,1.995,70,0.298921625648,0.053022075,0.053
PI_dynamic_FF,2,70,0.298921625648,0.053022037,0.053
PI_dynamic_FF,2.005,70,0.298882421004,0.05302166,0.053
PI_dynamic_FF,2.01,70,0.298882421004,0.053021593,0.053
PI_dynamic_FF,2.015,70,0.298844629445,0.053021203,0.053
PI_dynamic_FF,2.02,70,0.298844629445,0.053021114,0.053
PI_dynamic_FF,2.025,70,0.298808178201,0.053020718,0.053
PI_dynamic_FF,2.03,70,0.298808178201,0.053020614,0.053
PI_dynamic_FF,2.035,70,0.298772982785,0.053020215,0.053
PI_dynamic_FF,2.04,70,0.298772982785,0.053020101,0.053
PI_dynamic_FF,2.045,70,0.298738984422,0.053019701,0.053
PI_dynamic_FF,2.05,70,0.298738984422,0.053019578,0.053
PI_dynamic_FF,2.055,70,0.298706152388,0.05301918,0.053
PI_dynamic_FF,2.06,70,0.298706152388,0.053019049,0.053
PI_dynamic_FF,2.065,70,0.298674447948,0.053018654,0.053
PI_dynamic_FF,2.07,70,0.298674447948,0.053018517,0.053
PI_dynamic_FF,2.075,70,0.298643836608,0.053018125,0.053
PI_dynamic_FF,2.08,70,0.298643836608,0.053017984,0.053
PI_dynamic_FF,2.085,70,0.2986142893,0.053017597,0.053
PI_dynamic_FF,2.09,70,0.2986142893,0.053017453,0.053
PI_dynamic_FF,2.095,70,0.298585768952,0.053017073,0.053
PI_dynamic_FF,2.1,70,0.298585768952,0.053016927,0.053
PI_dynamic_FF,2.105,70,0.298558235644,0.053016555,0.053
PI_dynamic_FF,2.11,70,0.298558235644,0.053016411,0.053
PI_dynamic_FF,2.115,70,0.298531631542,0.053016048,0.053
PI_dynamic_FF,2.12,70,0.298531631542,0.053015905,0.053
PI_dynamic_FF,2.125,70,0.29850592851,0.053015552,0.053
PI_dynamic_FF,2.13,70,0.29850592851,0.053015413,0.053
PI_dynamic_FF,2.135,70,0.298481070534,0.053015071,0.053
PI_dynamic_FF,2.14,70,0.298481070534,0.053014936,0.053
PI_dynamic_FF,2.145,70,0.298457017877,0.053014605,0.053
PI_dynamic_FF,2.15,70,0.298457017877,0.053014475,0.053
PI_dynamic_FF,2.155,70,0.298433730146,0.053014155,0.053
PI_dynamic_FF,2.16,70,0.298433730146,0.053014029,0.053
PI_dynamic_FF,2.165,70,0.29841118083,0.05301372,0.053
PI_dynamic_FF,2.17,70,0.29841118083,0.053013599,0.053
PI_dynamic_FF,2.175,70,0.298389331296,0.0530133,0.053
PI_dynamic_FF,2.18,70,0.298389331296,0.053013184,0.053
PI_dynamic_FF,2.185,70,0.298368156537,0.053012896,0.053
PI_dynamic_FF,2.19,70,0.298368156537,0.053012785,0.053
PI_dynamic_FF,2.195,70,0.298347619203,0.053012506,0.053
PI_dynamic_FF,2.2,70,0.298347619203,0.0530124,0.053
PI_dynamic_FF,2.205,70,0.298327702731,0.053012131,0.053
PI_dynamic_FF,2.21,70,0.298327702731,0.053012029,0.053
PI_dynamic_FF,2.215,70,0.298308379828,0.053011769,0.053
PI_dynamic_FF,2.22,70,0.298308379828,0.053011671,0.053
PI_dynamic_FF,2.225,70,0.298289630917,0.053011421,0.053
PI_dynamic_FF,2.23,70,0.298289630917,0.053011327,0.053
PI_dynamic_FF,2.235,70,0.298271423804,0.053011085,0.053
PI_dynamic_FF,2.24,70,0.298271423804,0.053010995,0.053
PI_dynamic_FF,2.245,70,0.298253746844,0.053010762,0.053
PI_dynamic_FF,2.25,70,0.298253746844,0.053010676,0.053
PI_dynamic_FF,2.255,70,0.298236570106,0.05301045,0.053
PI_dynamic_FF,2.26,70,0.298236570106,0.053010367,0.053
PI_dynamic_FF,2.265,70,0.298219891491,0.053010149,0.053
PI_dynamic_FF,2.27,70,0.298219891491,0.05301007,0.053
PI_dynamic_FF,2.275,70,0.29820367762,0.053009858,0.053
PI_dynamic_FF,2.28,70,0.29820367762,0.053009782,0.053
PI_dynamic_FF,2.285,70,0.298187928472,0.053009578,0.053
PI_dynamic_FF,2.29,70,0.298187928472,0.053009505,0.053
PI_dynamic_FF,2.295,70,0.298172612698,0.053009307,0.053
PI_dynamic_FF,2.3,70,0.298172612698,0.053009238,0.053
PI_dynamic_FF,2.305,70,0.298157717569,0.053009046,0.053
PI_dynamic_FF,2.31,70,0.298157717569,0.053008979,0.053
PI_dynamic_FF,2.315,70,0.298143239566,0.053008793,0.053
PI_dynamic_FF,2.32,70,0.298143239566,0.053008729,0.053
PI_dynamic_FF,2.325,70,0.29812915673,0.053008549,0.053
PI_dynamic_FF,2.33,70,0.29812915673,0.053008487,0.053
PI_dynamic_FF,2.335,70,0.2981154601,0.053008313,0.053
PI_dynamic_FF,2.34,70,0.2981154601,0.053008253,0.053
PI_dynamic_FF,2.345,70,0.298102135188,0.053008084,0.053
PI_dynamic_FF,2.35,70,0.298102135188,0.053008027,0.053
PI_dynamic_FF,2.355,70,0.298089167552,0.053007863,0.053
PI_dynamic_FF,2.36,70,0.298089167552,0.053007808,0.053
PI_dynamic_FF,2.365,70,0.298076550143,0.053007649,0.053
PI_dynamic_FF,2.37,70,0.298076550143,0.053007596,0.053
PI_dynamic_FF,2.375,70,0.298064270364,0.053007442,0.053
PI_dynamic_FF,2.38,70,0.298064270364,0.05300739,0.053
PI_dynamic_FF,2.385,70,0.298052323,0.053007241,0.053
PI_dynamic_FF,2.39,70,0.298052323,0.053007191,0.053
PI_dynamic_FF,2.395,70,0.298040689927,0.053007046,0.053
PI_dynamic_FF,2.4,70,0.298040689927,0.053006998,0.053
PI_dynamic_FF,2.405,50,0.298029365975,0.053006857,0.053
PI_dynamic_FF,2.41,50,0.298029365975,0.053006806,0.053
PI_dynamic_FF,2.415,50,0.298018377173,0.053006622,0.053
PI_dynamic_FF,2.42,50,0.298018377173,0.05300626,0.053
PI_dynamic_FF,2.425,50,0.298010331751,0.053004582,0.053
PI_dynamic_FF,2.43,50,0.298010331751,0.052998423,0.053
PI_dynamic_FF,2.435,50,0.298056860092,0.052980094,0.053
PI_dynamic_FF,2.44,50,0.298056860092,0.052931468,0.053
PI_dynamic_FF,2.445,50,0.389833817875,0.054255801,0.053
PI_dynamic_FF,2.45,50,0.389833817875,0.055178651,0.053
PI_dynamic_FF,2.455,50,0.377744006601,0.055462695,0.053
PI_dynamic_FF,2.46,50,0.377744006601,0.055432222,0.053
PI_dynamic_FF,2.465,50,0.375697651573,0.055150228,0.053
PI_dynamic_FF,2.47,50,0.375697651573,0.054741914,0.053
PI_dynamic_FF,2.475,50,0.379601488516,0.054365199,0.053
PI_dynamic_FF,2.48,50,0.379601488516,0.054048082,0.053
PI_dynamic_FF,2.485,50,0.384293162746,0.053894696,0.053
PI_dynamic_FF,2.49,50,0.384293162746,0.053818323,0.053
PI_dynamic_FF,2.495,50,0.386408703744,0.053792927,0.053
PI_dynamic_FF,2.5,50,0.386408703744,0.053737657,0.053
PI_dynamic_FF,2.505,50,0.387499632107,0.053645152,0.053
PI_dynamic_FF,2.51,50,0.387499632107,0.053502094,0.053
PI_dynamic_FF,2.515,50,0.38958616332,0.053349037,0.053
PI_dynamic_FF,2.52,50,0.38958616332,0.053164643,0.053
PI_dynamic_FF,2.525,50,0.392595002259,0.052994569,0.053
PI_dynamic_FF,2.53,50,0.392595002259,0.052794357,0.053
PI_dynamic_FF,2.535,50,0.396234808959,0.052615091,0.053
PI_dynamic_FF,2.54,50,0.396234808959,0.052408478,0.053
PI_dynamic_FF,2.545,50,0.400467579111,0.052243659,0.053
PI_dynamic_FF,2.55,50,0.400467579111,0.05207505,0.053
PI_dynamic_FF,2.555,50,0.4048467535,0.051979841,0.053
PI_dynamic_FF,2.56,50,0.4048467535,0.051910937,0.053
PI_dynamic_FF,2.565,50,0.408442455256,0.051926964,0.053
PI_dynamic_FF,2.57,50,0.408442455256,0.051977967,0.053
PI_dynamic_FF,2.575,50,0.410519155905,0.052084884,0.053
PI_dynamic_FF,2.58,50,0.410519155905,0.05220539,0.053
PI_dynamic_FF,2.585,50,0.411203769379,0.05233482,0.053
PI_dynamic_FF,2.59,50,0.411203769379,0.052452419,0.053
PI_dynamic_FF,2.595,50,0.41126109982,0.052552644,0.053
PI_dynamic_FF,2.6,50,0.41126109982,0.052633377,0.053
PI_dynamic_FF,2.605,50,0.411298135641,0.052696781,0.053
PI_dynamic_FF,2.61,50,0.411298135641,0.052745124,0.053
PI_dynamic_FF,2.615,50,0.41146506732,0.052783073,0.053
PI_dynamic_FF,2.62,50,0.41146506732,0.05280975,0.053
PI_dynamic_FF,2.625,50,0.411730669638,0.052829931,0.053
PI_dynamic_FF,2.63,50,0.411730669638,0.052841137,0.053
PI_dynamic_FF,2.635,50,0.412083672266,0.052850191,0.053
PI_dynamic_FF,2.64,50,0.412083672266,0.052854549,0.053
PI_dynamic_FF,2.645,50,0.412476976334,0.052862309,0.053
PI_dynamic_FF,2.65,50,0.412476976334,0.052870049,0.053
PI_dynamic_FF,2.655,50,0.412800241233,0.052883587,0.053
PI_dynamic_FF,2.66,50,0.412800241233,0.052898589,0.053
PI_dynamic_FF,2.665,50,0.412973789394,0.052916872,0.053
PI_dynamic_FF,2.67,50,0.412973789394,0.052934837,0.053
PI_dynamic_FF,2.675,50,0.41301759995,0.052951826,0.053
PI_dynamic_FF,2.68,50,0.41301759995,0.052966187,0.053
PI_dynamic_FF,2.685,50,0.413014009144,0.052977238,0.053
PI_dynamic_FF,2.69,50,0.413014009144,0.052984885,0.053
PI_dynamic_FF,2.695,50,0.413031525152,0.052989594,0.053
PI_dynamic_FF,2.7,50,0.413031525152,0.052991586,0.053
PI_dynamic_FF,2.705,50,0.413090151806,0.052992222,0.053
PI_dynamic_FF,2.71,50,0.413090151806,0.052991178,0.053
PI_dynamic_FF,2.715,50,0.413177256433,0.052990091,0.053
PI_dynamic_FF,2.72,50,0.413177256433,0.052988043,0.053
PI_dynamic_FF,2.725,50,0.413274965907,0.05298664,0.053
PI_dynamic_FF,2.73,50,0.413274965907,0.05298468,0.053
PI_dynamic_FF,2.735,50,0.41337123156,0.052983642,0.053
PI_dynamic_FF,2.74,50,0.41337123156,0.052982249,0.053
PI_dynamic_FF,2.745,50,0.413459203037,0.05298176,0.053
PI_dynamic_FF,2.75,50,0.413459203037,0.052980907,0.053
PI_dynamic_FF,2.755,50,0.4135371622,0.052980712,0.053
PI_dynamic_FF,2.76,50,0.4135371622,0.052979986,0.053
PI_dynamic_FF,2.765,50,0.413609018732,0.052979647,0.053
PI_dynamic_FF,2.77,50,0.413609018732,0.052978619,0.053
PI_dynamic_FF,2.775,50,0.413681192525,0.052977889,0.053
PI_dynamic_FF,2.78,50,0.413681192525,0.052976453,0.053
PI_dynamic_FF,2.785,50,0.413757743988,0.052975427,0.053
PI_dynamic_FF,2.79,50,0.413757743988,0.052973792,0.053
PI_dynamic_FF,2.795,50,0.413838429199,0.052972742,0.053
PI_dynamic_FF,2.8,50,0.413838429199,0.05297119,0.053
PI_dynamic_FF,2.805,50,0.413920543004,0.052970325,0.053
PI_dynamic_FF,2.81,50,0.413920543004,0.052969008,0.053
PI_dynamic_FF,2.815,50,0.414001745679,0.052968382,0.053
PI_dynamic_FF,2.82,50,0.414001745679,0.052967298,0.053
PI_dynamic_FF,2.825,50,0.414081268302,0.05296686,0.053
PI_dynamic_FF,2.83,50,0.414081268302,0.052965938,0.053
PI_dynamic_FF,2.835,50,0.414159476625,0.052965619,0.053
PI_dynamic_FF,2.84,50,0.414159476625,0.052964795,0.053
PI_dynamic_FF,2.845,50,0.414236988597,0.052964552,0.053
PI_dynamic_FF,2.85,50,0.414236988597,0.052963799,0.053
PI_dynamic_FF,2.855,50,0.41431415636,0.052963621,0.053
PI_dynamic_FF,2.86,50,0.41431415636,0.05296294,0.053
PI_dynamic_FF,2.865,50,0.414390982313,0.05296284,0.053
PI_dynamic_FF,2.87,50,0.414390982313,0.052962251,0.053
PI_dynamic_FF,2.875,50,0.414467142606,0.052962248,0.053
PI_dynamic_FF,2.88,50,0.414467142606,0.052961769,0.053
PI_dynamic_FF,2.885,50,0.414542201796,0.052961873,0.053
PI_dynamic_FF,2.89,50,0.414542201796,0.052961512,0.053
PI_dynamic_FF,2.895,50,0.414615778347,0.052961721,0.053
PI_dynamic_FF,2.9,50,0.414615778347,0.05296147,0.053
PI_dynamic_FF,2.905,50,0.414687647437,0.052961772,0.053
PI_dynamic_FF,2.91,50,0.414687647437,0.052961619,0.053
PI_dynamic_FF,2.915,50,0.414757690164,0.052961996,0.053
PI_dynamic_FF,2.92,50,0.414757690164,0.052961923,0.053
PI_dynamic_FF,2.925,50,0.414825905805,0.052962361,0.053
PI_dynamic_FF,2.93,50,0.414825905805,0.052962354,0.053
PI_dynamic_FF,2.935,50,0.414892287872,0.052962839,0.053
PI_dynamic_FF,2.94,50,0.414892287872,0.052962888,0.053
PI_dynamic_FF,2.945,50,0.414956840927,0.052963412,0.053
PI_dynamic_FF,2.95,50,0.414956840927,0.052963509,0.053
PI_dynamic_FF,2.955,50,0.415019545429,0.052964065,0.053
PI_dynamic_FF,2.96,50,0.415019545429,0.052964202,0.053
PI_dynamic_FF,2.965,50,0.415080396176,0.05296478,0.053
PI_dynamic_FF,2.97,50,0.415080396176,0.05296495,0.053
PI_dynamic_FF,2.975,50,0.415139423564,0.052965545,0.053
PI_dynamic_FF,2.98,50,0.415139423564,0.052965739,0.053
PI_dynamic_FF,2.985,50,0.415196661207,0.052966343,0.053
PI_dynamic_FF,2.99,50,0.415196661207,0.052966556,0.053
PI_dynamic_FF,2.995,50,0.415252156036,0.052967163,0.053
PI_dynamic_FF,3,50,0.415252156036,0.05296739,0.053
PI_dynamic_FF,3.005,50,0.415305959784,0.052967996,0.053
PI_dynamic_FF,3.01,50,0.415305959784,0.052968233,0.053
PI_dynamic_FF,3.015,50,0.415358118606,0.052968836,0.053
PI_dynamic_FF,3.02,50,0.415358118606,0.052969078,0.053
PI_dynamic_FF,3.025,50,0.415408682914,0.052969675,0.053
PI_dynamic_FF,3.03,50,0.415408682914,0.052969922,0.053
PI_dynamic_FF,3.035,50,0.415457683922,0.052970511,0.053
PI_dynamic_FF,3.04,50,0.415457683922,0.052970759,0.053
PI_dynamic_FF,3.045,50,0.41550517835,0.052971339,0.053
PI_dynamic_FF,3.05,50,0.41550517835,0.052971588,0.053
PI_dynamic_FF,3.055,50,0.415551195192,0.052972158,0.053
PI_dynamic_FF,3.06,50,0.415551195192,0.052972406,0.053
PI_dynamic_FF,3.065,50,0.415595778564,0.052972964,0.053
PI_dynamic_FF,3.07,50,0.415595778564,0.05297321,0.053
PI_dynamic_FF,3.075,50,0.415638976733,0.052973756,0.053
PI_dynamic_FF,3.08,50,0.415638976733,0.052973999,0.053
PI_dynamic_FF,3.085,50,0.415680827591,0.052974531,0.053
PI_dynamic_FF,3.09,50,0.415680827591,0.052974771,0.053
PI_dynamic_FF,3.095,50,0.415721377309,0.05297529,0.053
PI_dynamic_FF,3.1,50,0.415721377309,0.052975524,0.053
PI_dynamic_FF,3.105,50,0.415760674884,0.05297603,0.053
PI_dynamic_FF,3.11,50,0.415760674884,0.052976259,0.053
PI_dynamic_FF,3.115,50,0.415798750183,0.052976751,0.053
PI_dynamic_FF,3.12,50,0.415798750183,0.052976976,0.053
PI_dynamic_FF,3.125,50,0.415835638131,0.052977454,0.053
PI_dynamic_FF,3.13,50,0.415835638131,0.052977674,0.053
PI_dynamic_FF,3.135,50,0.415871380561,0.05297814,0.053
PI_dynamic_FF,3.14,50,0.415871380561,0.052978354,0.053
PI_dynamic_FF,3.145,50,0.415906005988,0.052978807,0.053
PI_dynamic_FF,3.15,50,0.415906005988,0.052979016,0.053
PI_dynamic_FF,3.155,50,0.415939548188,0.052979456,0.053
PI_dynamic_FF,3.16,50,0.415939548188,0.05297966,0.053
PI_dynamic_FF,3.165,50,0.415972040655,0.052980087,0.053
PI_dynamic_FF,3.17,50,0.415972040655,0.052980286,0.053
PI_dynamic_FF,3.175,50,0.416003516649,0.052980701,0.053
PI_dynamic_FF,3.18,50,0.416003516649,0.052980894,0.053
PI_dynamic_FF,3.185,50,0.416034009228,0.052981297,0.053
PI_dynamic_FF,3.19,50,0.416034009228,0.052981485,0.053
PI_dynamic_FF,3.195,50,0.416063543926,0.052981876,0.053
PI_dynamic_FF,3.2,50,0.416063543926,0.052982059,0.053
PI_dynamic_FF,3.205,50,0.416092151711,0.052982439,0.053
PI_dynamic_FF,3.21,50,0.416092151711,0.052982617,0.053
PI_dynamic_FF,3.215,50,0.416119856072,0.052982985,0.053
PI_dynamic_FF,3.22,50,0.416119856072,0.052983158,0.053
PI_dynamic_FF,3.225,50,0.416146693327,0.052983515,0.053
PI_dynamic_FF,3.23,50,0.416146693327,0.052983683,0.053
PI_dynamic_FF,3.235,50,0.416172686766,0.052984029,0.053
PI_dynamic_FF,3.24,50,0.416172686766,0.052984192,0.053
PI_dynamic_FF,3.245,50,0.416197865186,0.052984527,0.053
PI_dynamic_FF,3.25,50,0.416197865186,0.052984686,0.053
PI_dynamic_FF,3.255,50,0.416222249963,0.052985011,0.053
PI_dynamic_FF,3.26,50,0.416222249963,0.052985165,0.053
PI_dynamic_FF,3.265,50,0.416245867998,0.052985481,0.053
PI_dynamic_FF,3.27,50,0.416245867998,0.05298563,0.053
PI_dynamic_FF,3.275,50,0.416268738791,0.052985936,0.053
PI_dynamic_FF,3.28,50,0.416268738791,0.05298608,0.053
PI_dynamic_FF,3.285,50,0.416290894735,0.052986377,0.053
PI_dynamic_FF,3.29,50,0.416290894735,0.052986517,0.053
PI_dynamic_FF,3.295,50,0.416312347901,0.052986804,0.053
PI_dynamic_FF,3.3,50,0.416312347901,0.05298694,0.053
PI_dynamic_FF,3.305,50,0.416333128845,0.052987219,0.053
PI_dynamic_FF,3.31,50,0.416333128845,0.052987351,0.053
PI_dynamic_FF,3.315,50,0.416353247811,0.052987621,0.053
PI_dynamic_FF,3.32,50,0.416353247811,0.052987749,0.053
PI_dynamic_FF,3.325,50,0.416372733537,0.05298801,0.053
PI_dynamic_FF,3.33,50,0.416372733537,0.052988134,0.053
PI_dynamic_FF,3.335,50,0.41639160916,0.052988388,0.053
PI_dynamic_FF,3.34,50,0.41639160916,0.052988508,0.053
PI_dynamic_FF,3.345,50,0.416409883097,0.052988753,0.053
PI_dynamic_FF,3.35,50,0.416409883097,0.05298887,0.053
PI_dynamic_FF,3.355,50,0.416427582265,0.052989108,0.053
PI_dynamic_FF,3.36,50,0.416427582265,0.05298922,0.053
PI_dynamic_FF,3.365,50,0.41644472799,0.052989451,0.053
PI_dynamic_FF,3.37,50,0.41644472799,0.05298956,0.053
PI_dynamic_FF,3.375,50,0.416461326881,0.052989783,0.053
PI_dynamic_FF,3.38,50,0.416461326881,0.052989889,0.053
PI_dynamic_FF,3.385,50,0.416477404055,0.052990106,0.053
PI_dynamic_FF,3.39,50,0.416477404055,0.052990208,0.053
PI_dynamic_FF,3.395,50,0.416492971688,0.052990418,0.053
PI_dynamic_FF,3.4,50,0.416492971688,0.052990517,0.053


==> anc/data/planar_regulator_sequence_B.csv <==
controller,time_s,relative_humidity_percent,inlet_velocity_m_s,captured_rate_g_s_m,reference_g_s_m
fixed_velocity,0,50,0.416472435264,0.0529371754378,0.053
fixed_velocity,0.005,50,0.416472435264,0.052937175,0.053
fixed_velocity,0.01,50,0.416472435264,0.052937176,0.053
fixed_velocity,0.015,50,0.416472435264,0.052937178,0.053
fixed_velocity,0.02,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.025,50,0.416472435264,0.052937189,0.053
fixed_velocity,0.03,50,0.416472435264,0.052937201,0.053
fixed_velocity,0.035,50,0.416472435264,0.052937216,0.053
fixed_velocity,0.04,50,0.416472435264,0.052937232,0.053
fixed_velocity,0.045,50,0.416472435264,0.052937242,0.053
fixed_velocity,0.05,50,0.416472435264,0.052937238,0.053
fixed_velocity,0.055,50,0.416472435264,0.052937213,0.053
fixed_velocity,0.06,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.065,50,0.416472435264,0.052937103,0.053
fixed_velocity,0.07,50,0.416472435264,0.052937036,0.053
fixed_velocity,0.075,50,0.416472435264,0.052936979,0.053
fixed_velocity,0.08,50,0.416472435264,0.052936943,0.053
fixed_velocity,0.085,50,0.416472435264,0.052936935,0.053
fixed_velocity,0.09,50,0.416472435264,0.052936954,0.053
fixed_velocity,0.095,50,0.416472435264,0.052936992,0.053
fixed_velocity,0.1,50,0.416472435264,0.052937041,0.053
fixed_velocity,0.105,50,0.416472435264,0.052937091,0.053
fixed_velocity,0.11,50,0.416472435264,0.052937133,0.053
fixed_velocity,0.115,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.12,50,0.416472435264,0.05293718,0.053
fixed_velocity,0.125,50,0.416472435264,0.052937185,0.053
fixed_velocity,0.13,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.135,50,0.416472435264,0.052937174,0.053
fixed_velocity,0.14,50,0.416472435264,0.052937165,0.053
fixed_velocity,0.145,50,0.416472435264,0.052937159,0.053
fixed_velocity,0.15,50,0.416472435264,0.052937156,0.053
fixed_velocity,0.155,50,0.416472435264,0.052937156,0.053
fixed_velocity,0.16,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.165,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.17,50,0.416472435264,0.052937173,0.053
fixed_velocity,0.175,50,0.416472435264,0.052937178,0.053
fixed_velocity,0.18,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.185,50,0.416472435264,0.052937183,0.053
fixed_velocity,0.19,50,0.416472435264,0.052937182,0.053
fixed_velocity,0.195,50,0.416472435264,0.052937179,0.053
fixed_velocity,0.2,50,0.416472435264,0.052937176,0.053
fixed_velocity,0.205,50,0.416472435264,0.052937173,0.053
fixed_velocity,0.21,50,0.416472435264,0.05293717,0.053
fixed_velocity,0.215,50,0.416472435264,0.052937168,0.053
fixed_velocity,0.22,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.225,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.23,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.235,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.24,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.245,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.25,50,0.416472435264,0.052937167,0.053
fixed_velocity,0.255,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.26,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.265,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.27,50,0.416472435264,0.052937166,0.053
fixed_velocity,0.275,50,0.416472435264,0.052937165,0.053
fixed_velocity,0.28,50,0.416472435264,0.052937165,0.053
fixed_velocity,0.285,50,0.416472435264,0.052937164,0.053
fixed_velocity,0.29,50,0.416472435264,0.052937164,0.053
fixed_velocity,0.295,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.3,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.305,50,0.416472435264,0.052937163,0.053
fixed_velocity,0.31,50,0.416472435264,0.052937162,0.053
fixed_velocity,0.315,50,0.416472435264,0.052937162,0.053
fixed_velocity,0.32,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.325,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.33,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.335,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.34,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.345,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.35,50,0.416472435264,0.052937161,0.053
fixed_velocity,0.355,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.36,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.365,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.37,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.375,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.38,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.385,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.39,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.395,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.4,50,0.416472435264,0.05293716,0.053
fixed_velocity,0.405,65,0.416472435264,0.052937172,0.053
fixed_velocity,0.41,65,0.416472435264,0.052937357,0.053
fixed_velocity,0.415,65,0.416472435264,0.052938829,0.053
fixed_velocity,0.42,65,0.416472435264,0.052946432,0.053
fixed_velocity,0.425,65,0.416472435264,0.05297481,0.053
fixed_velocity,0.43,65,0.416472435264,0.053056388,0.053
fixed_velocity,0.435,65,0.416472435264,0.053244773,0.053
fixed_velocity,0.44,65,0.416472435264,0.053604282,0.053
fixed_velocity,0.445,65,0.416472435264,0.054183179,0.053
fixed_velocity,0.45,65,0.416472435264,0.054983668,0.053
fixed_velocity,0.455,65,0.416472435264,0.055948215,0.053
fixed_velocity,0.46,65,0.416472435264,0.056976662,0.053
fixed_velocity,0.465,65,0.416472435264,0.057964945,0.053
fixed_velocity,0.47,65,0.416472435264,0.058848312,0.053
fixed_velocity,0.475,65,0.416472435264,0.059617817,0.053
fixed_velocity,0.48,65,0.416472435264,0.060301376,0.053
fixed_velocity,0.485,65,0.416472435264,0.060934532,0.053
fixed_velocity,0.49,65,0.416472435264,0.061541402,0.053
fixed_velocity,0.495,65,0.416472435264,0.062128841,0.053
fixed_velocity,0.5,65,0.416472435264,0.062693464,0.053
fixed_velocity,0.505,65,0.416472435264,0.063231754,0.053
fixed_velocity,0.51,65,0.416472435264,0.063744723,0.053
fixed_velocity,0.515,65,0.416472435264,0.064235827,0.053
fixed_velocity,0.52,65,0.416472435264,0.064706291,0.053
fixed_velocity,0.525,65,0.416472435264,0.065152133,0.053
fixed_velocity,0.53,65,0.416472435264,0.065564339,0.053
fixed_velocity,0.535,65,0.416472435264,0.065931643,0.053
fixed_velocity,0.54,65,0.416472435264,0.066244504,0.053
fixed_velocity,0.545,65,0.416472435264,0.066498549,0.053
fixed_velocity,0.55,65,0.416472435264,0.066696468,0.053
fixed_velocity,0.555,65,0.416472435264,0.06684767,0.053
fixed_velocity,0.56,65,0.416472435264,0.066965896,0.053
fixed_velocity,0.565,65,0.416472435264,0.067065629,0.053
fixed_velocity,0.57,65,0.416472435264,0.067158703,0.053
fixed_velocity,0.575,65,0.416472435264,0.067252275,0.053
fixed_velocity,0.58,65,0.416472435264,0.067348643,0.053
fixed_velocity,0.585,65,0.416472435264,0.067446548,0.053
fixed_velocity,0.59,65,0.416472435264,0.067543098,0.053
fixed_velocity,0.595,65,0.416472435264,0.067635419,0.053
fixed_velocity,0.6,65,0.416472435264,0.067721548,0.053
fixed_velocity,0.605,65,0.416472435264,0.067800536,0.053
fixed_velocity,0.61,65,0.416472435264,0.067872079,0.053
fixed_velocity,0.615,65,0.416472435264,0.067936087,0.053
fixed_velocity,0.62,65,0.416472435264,0.067992459,0.053
fixed_velocity,0.625,65,0.416472435264,0.068041132,0.053
fixed_velocity,0.63,65,0.416472435264,0.068082281,0.053
fixed_velocity,0.635,65,0.416472435264,0.068116516,0.053
fixed_velocity,0.64,65,0.416472435264,0.068144929,0.053
fixed_velocity,0.645,65,0.416472435264,0.068168966,0.053
fixed_velocity,0.65,65,0.416472435264,0.06819018,0.053
fixed_velocity,0.655,65,0.416472435264,0.068209951,0.053
fixed_velocity,0.66,65,0.416472435264,0.068229268,0.053
fixed_velocity,0.665,65,0.416472435264,0.068248641,0.053
fixed_velocity,0.67,65,0.416472435264,0.068268132,0.053
fixed_velocity,0.675,65,0.416472435264,0.068287485,0.053
fixed_velocity,0.68,65,0.416472435264,0.068306296,0.053
fixed_velocity,0.685,65,0.416472435264,0.068324165,0.053
fixed_velocity,0.69,65,0.416472435264,0.068340791,0.053
fixed_velocity,0.695,65,0.416472435264,0.068356019,0.053
fixed_velocity,0.7,65,0.416472435264,0.068369824,0.053
fixed_velocity,0.705,65,0.416472435264,0.068382274,0.053
fixed_velocity,0.71,65,0.416472435264,0.068393488,0.053
fixed_velocity,0.715,65,0.416472435264,0.068403604,0.053
fixed_velocity,0.72,65,0.416472435264,0.068412771,0.053
fixed_velocity,0.725,65,0.416472435264,0.068421139,0.053
fixed_velocity,0.73,65,0.416472435264,0.068428863,0.053
fixed_velocity,0.735,65,0.416472435264,0.068436097,0.053
fixed_velocity,0.74,65,0.416472435264,0.068442981,0.053
fixed_velocity,0.745,65,0.416472435264,0.068449631,0.053
fixed_velocity,0.75,65,0.416472435264,0.068456127,0.053
fixed_velocity,0.755,65,0.416472435264,0.068462505,0.053
fixed_velocity,0.76,65,0.416472435264,0.068468768,0.053
fixed_velocity,0.765,65,0.416472435264,0.068474891,0.053
fixed_velocity,0.77,65,0.416472435264,0.068480841,0.053
fixed_velocity,0.775,65,0.416472435264,0.068486585,0.053
fixed_velocity,0.78,65,0.416472435264,0.068492106,0.053
fixed_velocity,0.785,65,0.416472435264,0.068497403,0.053
fixed_velocity,0.79,65,0.416472435264,0.068502492,0.053
fixed_velocity,0.795,65,0.416472435264,0.068507402,0.053
fixed_velocity,0.8,65,0.416472435264,0.068512164,0.053
fixed_velocity,0.805,65,0.416472435264,0.068516811,0.053
fixed_velocity,0.81,65,0.416472435264,0.068521371,0.053
fixed_velocity,0.815,65,0.416472435264,0.068525863,0.053
fixed_velocity,0.82,65,0.416472435264,0.0685303,0.053
fixed_velocity,0.825,65,0.416472435264,0.06853469,0.053
fixed_velocity,0.83,65,0.416472435264,0.068539035,0.053
fixed_velocity,0.835,65,0.416472435264,0.068543336,0.053
fixed_velocity,0.84,65,0.416472435264,0.068547591,0.053
fixed_velocity,0.845,65,0.416472435264,0.068551798,0.053
fixed_velocity,0.85,65,0.416472435264,0.068555954,0.053
fixed_velocity,0.855,65,0.416472435264,0.068560056,0.053
fixed_velocity,0.86,65,0.416472435264,0.068564104,0.053
fixed_velocity,0.865,65,0.416472435264,0.068568095,0.053
fixed_velocity,0.87,65,0.416472435264,0.068572031,0.053
fixed_velocity,0.875,65,0.416472435264,0.06857591,0.053
fixed_velocity,0.88,65,0.416472435264,0.068579734,0.053
fixed_velocity,0.885,65,0.416472435264,0.068583504,0.053
fixed_velocity,0.89,65,0.416472435264,0.068587221,0.053
fixed_velocity,0.895,65,0.416472435264,0.068590885,0.053
fixed_velocity,0.9,65,0.416472435264,0.068594497,0.053
fixed_velocity,0.905,65,0.416472435264,0.068598058,0.053
fixed_velocity,0.91,65,0.416472435264,0.068601568,0.053
fixed_velocity,0.915,65,0.416472435264,0.068605027,0.053
fixed_velocity,0.92,65,0.416472435264,0.068608434,0.053
fixed_velocity,0.925,65,0.416472435264,0.068611791,0.053
fixed_velocity,0.93,65,0.416472435264,0.068615099,0.053
fixed_velocity,0.935,65,0.416472435264,0.068618356,0.053
fixed_velocity,0.94,65,0.416472435264,0.068621565,0.053
fixed_velocity,0.945,65,0.416472435264,0.068624725,0.053
fixed_velocity,0.95,65,0.416472435264,0.068627836,0.053
fixed_velocity,0.955,65,0.416472435264,0.068630899,0.053
fixed_velocity,0.96,65,0.416472435264,0.068633915,0.053
fixed_velocity,0.965,65,0.416472435264,0.068636885,0.053
fixed_velocity,0.97,65,0.416472435264,0.068639808,0.053
fixed_velocity,0.975,65,0.416472435264,0.068642685,0.053
fixed_velocity,0.98,65,0.416472435264,0.068645517,0.053
fixed_velocity,0.985,65,0.416472435264,0.068648305,0.053
fixed_velocity,0.99,65,0.416472435264,0.068651049,0.053
fixed_velocity,0.995,65,0.416472435264,0.06865375,0.053
fixed_velocity,1,65,0.416472435264,0.068656408,0.053
fixed_velocity,1.005,65,0.416472435264,0.068659024,0.053
fixed_velocity,1.01,65,0.416472435264,0.068661598,0.053
fixed_velocity,1.015,65,0.416472435264,0.068664132,0.053
fixed_velocity,1.02,65,0.416472435264,0.068666625,0.053
fixed_velocity,1.025,65,0.416472435264,0.068669078,0.053
fixed_velocity,1.03,65,0.416472435264,0.068671493,0.053
fixed_velocity,1.035,65,0.416472435264,0.068673868,0.053
fixed_velocity,1.04,65,0.416472435264,0.068676206,0.053
fixed_velocity,1.045,65,0.416472435264,0.068678506,0.053
fixed_velocity,1.05,65,0.416472435264,0.06868077,0.053
fixed_velocity,1.055,65,0.416472435264,0.068682997,0.053
fixed_velocity,1.06,65,0.416472435264,0.068685188,0.053
fixed_velocity,1.065,65,0.416472435264,0.068687344,0.053
fixed_velocity,1.07,65,0.416472435264,0.068689465,0.053
fixed_velocity,1.075,65,0.416472435264,0.068691553,0.053
fixed_velocity,1.08,65,0.416472435264,0.068693607,0.053
fixed_velocity,1.085,65,0.416472435264,0.068695628,0.053
fixed_velocity,1.09,65,0.416472435264,0.068697617,0.053
fixed_velocity,1.095,65,0.416472435264,0.068699574,0.053
fixed_velocity,1.1,65,0.416472435264,0.0687015,0.053
fixed_velocity,1.105,65,0.416472435264,0.068703395,0.053
fixed_velocity,1.11,65,0.416472435264,0.068705259,0.053
fixed_velocity,1.115,65,0.416472435264,0.068707094,0.053
fixed_velocity,1.12,65,0.416472435264,0.068708899,0.053
fixed_velocity,1.125,65,0.416472435264,0.068710675,0.053
fixed_velocity,1.13,65,0.416472435264,0.068712423,0.053
fixed_velocity,1.135,65,0.416472435264,0.068714143,0.053
fixed_velocity,1.14,65,0.416472435264,0.068715836,0.053
fixed_velocity,1.145,65,0.416472435264,0.068717501,0.053
fixed_velocity,1.15,65,0.416472435264,0.06871914,0.053
fixed_velocity,1.155,65,0.416472435264,0.068720752,0.053
fixed_velocity,1.16,65,0.416472435264,0.068722339,0.053
fixed_velocity,1.165,65,0.416472435264,0.0687239,0.053
fixed_velocity,1.17,65,0.416472435264,0.068725437,0.053
fixed_velocity,1.175,65,0.416472435264,0.068726949,0.053
fixed_velocity,1.18,65,0.416472435264,0.068728437,0.053
fixed_velocity,1.185,65,0.416472435264,0.068729901,0.053
fixed_velocity,1.19,65,0.416472435264,0.068731341,0.053
fixed_velocity,1.195,65,0.416472435264,0.068732759,0.053
fixed_velocity,1.2,65,0.416472435264,0.068734154,0.053
fixed_velocity,1.205,65,0.416472435264,0.068735527,0.053
fixed_velocity,1.21,65,0.416472435264,0.068736878,0.053
fixed_velocity,1.215,65,0.416472435264,0.068738207,0.053
fixed_velocity,1.22,65,0.416472435264,0.068739516,0.053
fixed_velocity,1.225,65,0.416472435264,0.068740803,0.053
fixed_velocity,1.23,65,0.416472435264,0.06874207,0.053
fixed_velocity,1.235,65,0.416472435264,0.068743316,0.053
fixed_velocity,1.24,65,0.416472435264,0.068744543,0.053
fixed_velocity,1.245,65,0.416472435264,0.06874575,0.053
fixed_velocity,1.25,65,0.416472435264,0.068746938,0.053
fixed_velocity,1.255,65,0.416472435264,0.068748108,0.053
fixed_velocity,1.26,65,0.416472435264,0.068749258,0.053
fixed_velocity,1.265,65,0.416472435264,0.06875039,0.053
fixed_velocity,1.27,65,0.416472435264,0.068751504,0.053
fixed_velocity,1.275,65,0.416472435264,0.068752601,0.053
fixed_velocity,1.28,65,0.416472435264,0.06875368,0.053
fixed_velocity,1.285,65,0.416472435264,0.068754741,0.053
fixed_velocity,1.29,65,0.416472435264,0.068755786,0.053
fixed_velocity,1.295,65,0.416472435264,0.068756814,0.053
fixed_velocity,1.3,65,0.416472435264,0.068757826,0.053
fixed_velocity,1.305,65,0.416472435264,0.068758822,0.053
fixed_velocity,1.31,65,0.416472435264,0.068759802,0.053
fixed_velocity,1.315,65,0.416472435264,0.068760766,0.053
fixed_velocity,1.32,65,0.416472435264,0.068761715,0.053
fixed_velocity,1.325,65,0.416472435264,0.068762649,0.053
fixed_velocity,1.33,65,0.416472435264,0.068763568,0.053
fixed_velocity,1.335,65,0.416472435264,0.068764472,0.053
fixed_velocity,1.34,65,0.416472435264,0.068765362,0.053
fixed_velocity,1.345,65,0.416472435264,0.068766238,0.053
fixed_velocity,1.35,65,0.416472435264,0.068767099,0.053
fixed_velocity,1.355,65,0.416472435264,0.068767948,0.053
fixed_velocity,1.36,65,0.416472435264,0.068768782,0.053
fixed_velocity,1.365,65,0.416472435264,0.068769604,0.053
fixed_velocity,1.37,65,0.416472435264,0.068770412,0.053
fixed_velocity,1.375,65,0.416472435264,0.068771207,0.053
fixed_velocity,1.38,65,0.416472435264,0.06877199,0.053
fixed_velocity,1.385,65,0.416472435264,0.06877276,0.053
fixed_velocity,1.39,65,0.416472435264,0.068773518,0.053
fixed_velocity,1.395,65,0.416472435264,0.068774264,0.053
fixed_velocity,1.4,65,0.416472435264,0.068774998,0.053
fixed_velocity,1.405,65,0.416472435264,0.068775721,0.053
fixed_velocity,1.41,64.5625,0.416472435264,0.068776431,0.053
fixed_velocity,1.415,64.125,0.416472435264,0.068777125,0.053
fixed_velocity,1.42,63.6875,0.416472435264,0.068777764,0.053
fixed_velocity,1.425,63.25,0.416472435264,0.068778169,0.053
fixed_velocity,1.43,62.8125,0.416472435264,0.068777725,0.053
fixed_velocity,1.435,62.375,0.416472435264,0.068774864,0.053
fixed_velocity,1.44,61.9375,0.416472435264,0.068766472,0.053
fixed_velocity,1.445,61.5,0.416472435264,0.068747547,0.053
fixed_velocity,1.45,61.0625,0.416472435264,0.068711716,0.053
fixed_velocity,1.455,60.625,0.416472435264,0.068652472,0.053
fixed_velocity,1.46,60.1875,0.416472435264,0.068565073,0.053
fixed_velocity,1.465,59.75,0.416472435264,0.068447728,0.053
fixed_velocity,1.47,59.3125,0.416472435264,0.0683016,0.053
fixed_velocity,1.475,58.875,0.416472435264,0.068129707,0.053
fixed_velocity,1.48,58.4375,0.416472435264,0.067935382,0.053
fixed_velocity,1.485,58,0.416472435264,0.067721138,0.053
fixed_velocity,1.49,57.5625,0.416472435264,0.067488418,0.053
fixed_velocity,1.495,57.125,0.416472435264,0.067237984,0.053
fixed_velocity,1.5,56.6875,0.416472435264,0.066970417,0.053
fixed_velocity,1.505,56.25,0.416472435264,0.066686386,0.053
fixed_velocity,1.51,55.8125,0.416472435264,0.066386656,0.053
fixed_velocity,1.515,55.375,0.416472435264,0.066071959,0.053
fixed_velocity,1.52,54.9375,0.416472435264,0.065742932,0.053
fixed_velocity,1.525,54.5,0.416472435264,0.065400173,0.053
fixed_velocity,1.53,54.0625,0.416472435264,0.065044399,0.053
fixed_velocity,1.535,53.625,0.416472435264,0.064676591,0.053
fixed_velocity,1.54,53.1875,0.416472435264,0.064298065,0.053
fixed_velocity,1.545,52.75,0.416472435264,0.063910418,0.053
fixed_velocity,1.55,52.3125,0.416472435264,0.063515374,0.053
fixed_velocity,1.555,51.875,0.416472435264,0.06311457,0.053
fixed_velocity,1.56,51.4375,0.416472435264,0.062709365,0.053
fixed_velocity,1.565,51,0.416472435264,0.062300711,0.053
fixed_velocity,1.57,50.5625,0.416472435264,0.06188914,0.053
fixed_velocity,1.575,50.125,0.416472435264,0.061474843,0.053
fixed_velocity,1.58,49.6875,0.416472435264,0.061057808,0.053
fixed_velocity,1.585,49.25,0.416472435264,0.060637957,0.053
fixed_velocity,1.59,48.8125,0.416472435264,0.060215253,0.053
fixed_velocity,1.595,48.375,0.416472435264,0.059789732,0.053
fixed_velocity,1.6,47.9375,0.416472435264,0.05936151,0.053
fixed_velocity,1.605,47.5,0.416472435264,0.058930763,0.053
fixed_velocity,1.61,47.0625,0.416472435264,0.058497704,0.053
fixed_velocity,1.615,46.625,0.416472435264,0.058062554,0.053
fixed_velocity,1.62,46.1875,0.416472435264,0.057625533,0.053
fixed_velocity,1.625,45.75,0.416472435264,0.057186867,0.053
fixed_velocity,1.63,45.3125,0.416472435264,0.05674678,0.053
fixed_velocity,1.635,44.875,0.416472435264,0.056305489,0.053
fixed_velocity,1.64,44.4375,0.416472435264,0.055863197,0.053
fixed_velocity,1.645,44,0.416472435264,0.055420075,0.053
fixed_velocity,1.65,43.5625,0.416472435264,0.054976252,0.053
fixed_velocity,1.655,43.125,0.416472435264,0.054531813,0.053
fixed_velocity,1.66,42.6875,0.416472435264,0.054086796,0.053
fixed_velocity,1.665,42.25,0.416472435264,0.053641209,0.053
fixed_velocity,1.67,41.8125,0.416472435264,0.053195051,0.053
fixed_velocity,1.675,41.375,0.416472435264,0.052748319,0.053
fixed_velocity,1.68,40.9375,0.416472435264,0.052301019,0.053
fixed_velocity,1.685,40.5,0.416472435264,0.051853165,0.053
fixed_velocity,1.69,40.0625,0.416472435264,0.051404786,0.053
fixed_velocity,1.695,39.625,0.416472435264,0.05095592,0.053
fixed_velocity,1.7,39.1875,0.416472435264,0.050506606,0.053
fixed_velocity,1.705,38.75,0.416472435264,0.050056885,0.053
fixed_velocity,1.71,38.3125,0.416472435264,0.049606791,0.053
fixed_velocity,1.715,37.875,0.416472435264,0.049156364,0.053
fixed_velocity,1.72,37.4375,0.416472435264,0.048705622,0.053
fixed_velocity,1.725,37,0.416472435264,0.04825461,0.053
fixed_velocity,1.73,36.5625,0.416472435264,0.047803366,0.053
fixed_velocity,1.735,36.125,0.416472435264,0.047351907,0.053
fixed_velocity,1.74,35.6875,0.416472435264,0.046900232,0.053
fixed_velocity,1.745,35.25,0.416472435264,0.046448343,0.053
fixed_velocity,1.75,34.8125,0.416472435264,0.045996254,0.053
fixed_velocity,1.755,34.375,0.416472435264,0.045543985,0.053
fixed_velocity,1.76,33.9375,0.416472435264,0.045091532,0.053
fixed_velocity,1.765,33.5,0.416472435264,0.044638871,0.053
fixed_velocity,1.77,33.0625,0.416472435264,0.044185988,0.053
fixed_velocity,1.775,32.625,0.416472435264,0.043732888,0.053
fixed_velocity,1.78,32.1875,0.416472435264,0.043279593,0.053
fixed_velocity,1.785,31.75,0.416472435264,0.042826143,0.053
fixed_velocity,1.79,31.3125,0.416472435264,0.042372554,0.053
fixed_velocity,1.795,30.875,0.416472435264,0.041918832,0.053
fixed_velocity,1.8,30.4375,0.416472435264,0.041464972,0.053
fixed_velocity,1.805,30,0.416472435264,0.041010977,0.053
fixed_velocity,1.81,30,0.416472435264,0.04055685,0.053
fixed_velocity,1.815,30,0.416472435264,0.040102599,0.053
fixed_velocity,1.82,30,0.416472435264,0.039648255,0.053
fixed_velocity,1.825,30,0.416472435264,0.039194002,0.053
fixed_velocity,1.83,30,0.416472435264,0.038740467,0.053
fixed_velocity,1.835,30,0.416472435264,0.038289224,0.053
fixed_velocity,1.84,30,0.416472435264,0.037843385,0.053
fixed_velocity,1.845,30,0.416472435264,0.037407882,0.053
fixed_velocity,1.85,30,0.416472435264,0.036989101,0.053
fixed_velocity,1.855,30,0.416472435264,0.036593393,0.053
fixed_velocity,1.86,30,0.416472435264,0.036225534,0.053
fixed_velocity,1.865,30,0.416472435264,0.035887544,0.053
fixed_velocity,1.87,30,0.416472435264,0.035578328,0.053
fixed_velocity,1.875,30,0.416472435264,0.035294817,0.053
fixed_velocity,1.88,30,0.416472435264,0.035033596,0.053
fixed_velocity,1.885,30,0.416472435264,0.034792107,0.053
fixed_velocity,1.89,30,0.416472435264,0.034568923,0.053
fixed_velocity,1.895,30,0.416472435264,0.034363338,0.053
fixed_velocity,1.9,30,0.416472435264,0.034174798,0.053
fixed_velocity,1.905,30,0.416472435264,0.034002642,0.053
fixed_velocity,1.91,30,0.416472435264,0.033846103,0.053
fixed_velocity,1.915,30,0.416472435264,0.033704444,0.053
fixed_velocity,1.92,30,0.416472435264,0.033577031,0.053
fixed_velocity,1.925,30,0.416472435264,0.033463264,0.053
fixed_velocity,1.93,30,0.416472435264,0.033362422,0.053
fixed_velocity,1.935,30,0.416472435264,0.033273516,0.053
fixed_velocity,1.94,30,0.416472435264,0.033195228,0.053
fixed_velocity,1.945,30,0.416472435264,0.033125955,0.053
fixed_velocity,1.95,30,0.416472435264,0.03306397,0.053
fixed_velocity,1.955,30,0.416472435264,0.033007635,0.053
fixed_velocity,1.96,30,0.416472435264,0.032955592,0.053
fixed_velocity,1.965,30,0.416472435264,0.032906898,0.053
fixed_velocity,1.97,30,0.416472435264,0.032861031,0.053
fixed_velocity,1.975,30,0.416472435264,0.032817814,0.053
fixed_velocity,1.98,30,0.416472435264,0.032777269,0.053
fixed_velocity,1.985,30,0.416472435264,0.032739478,0.053
fixed_velocity,1.99,30,0.416472435264,0.032704484,0.053
fixed_velocity,1.995,30,0.416472435264,0.032672244,0.053
fixed_velocity,2,30,0.416472435264,0.03264263,0.053
fixed_velocity,2.005,30,0.416472435264,0.032615456,0.053
fixed_velocity,2.01,30,0.416472435264,0.032590509,0.053
fixed_velocity,2.015,30,0.416472435264,0.032567572,0.053
fixed_velocity,2.02,30,0.416472435264,0.032546428,0.053
fixed_velocity,2.025,30,0.416472435264,0.032526855,0.053
fixed_velocity,2.03,30,0.416472435264,0.032508628,0.053
fixed_velocity,2.035,30,0.416472435264,0.032491525,0.053
fixed_velocity,2.04,30,0.416472435264,0.032475345,0.053
fixed_velocity,2.045,30,0.416472435264,0.03245992,0.053
fixed_velocity,2.05,30,0.416472435264,0.032445125,0.053
fixed_velocity,2.055,30,0.416472435264,0.032430882,0.053
fixed_velocity,2.06,30,0.416472435264,0.032417154,0.053
fixed_velocity,2.065,30,0.416472435264,0.03240393,0.053
fixed_velocity,2.07,30,0.416472435264,0.032391213,0.053
fixed_velocity,2.075,30,0.416472435264,0.032379007,0.053
fixed_velocity,2.08,30,0.416472435264,0.032367308,0.053
fixed_velocity,2.085,30,0.416472435264,0.0323561,0.053
fixed_velocity,2.09,30,0.416472435264,0.032345356,0.053
fixed_velocity,2.095,30,0.416472435264,0.032335037,0.053
fixed_velocity,2.1,30,0.416472435264,0.032325103,0.053
fixed_velocity,2.105,30,0.416472435264,0.032315513,0.053
fixed_velocity,2.11,30,0.416472435264,0.032306228,0.053
fixed_velocity,2.115,30,0.416472435264,0.032297212,0.053
fixed_velocity,2.12,30,0.416472435264,0.032288434,0.053
fixed_velocity,2.125,30,0.416472435264,0.032279867,0.053
fixed_velocity,2.13,30,0.416472435264,0.032271489,0.053
fixed_velocity,2.135,30,0.416472435264,0.032263282,0.053
fixed_velocity,2.14,30,0.416472435264,0.032255235,0.053
fixed_velocity,2.145,30,0.416472435264,0.032247337,0.053
fixed_velocity,2.15,30,0.416472435264,0.032239584,0.053
fixed_velocity,2.155,30,0.416472435264,0.03223197,0.053
fixed_velocity,2.16,30,0.416472435264,0.032224493,0.053
fixed_velocity,2.165,30,0.416472435264,0.032217149,0.053
fixed_velocity,2.17,30,0.416472435264,0.032209936,0.053
fixed_velocity,2.175,30,0.416472435264,0.032202851,0.053
fixed_velocity,2.18,30,0.416472435264,0.032195888,0.053
fixed_velocity,2.185,30,0.416472435264,0.032189042,0.053
fixed_velocity,2.19,30,0.416472435264,0.032182307,0.053
fixed_velocity,2.195,30,0.416472435264,0.032175678,0.053
fixed_velocity,2.2,30,0.416472435264,0.03216915,0.053
fixed_velocity,2.205,30,0.416472435264,0.03216272,0.053
fixed_velocity,2.21,30,0.416472435264,0.032156385,0.053
fixed_velocity,2.215,30,0.416472435264,0.032150143,0.053
fixed_velocity,2.22,30,0.416472435264,0.032143992,0.053
fixed_velocity,2.225,30,0.416472435264,0.032137931,0.053
fixed_velocity,2.23,30,0.416472435264,0.032131961,0.053
fixed_velocity,2.235,30,0.416472435264,0.032126079,0.053
fixed_velocity,2.24,30,0.416472435264,0.032120287,0.053
fixed_velocity,2.245,30,0.416472435264,0.032114582,0.053
fixed_velocity,2.25,30,0.416472435264,0.032108965,0.053
fixed_velocity,2.255,30,0.416472435264,0.032103433,0.053
fixed_velocity,2.26,30,0.416472435264,0.032097986,0.053
fixed_velocity,2.265,30,0.416472435264,0.032092622,0.053
fixed_velocity,2.27,30,0.416472435264,0.03208734,0.053
fixed_velocity,2.275,30,0.416472435264,0.032082141,0.053
fixed_velocity,2.28,30,0.416472435264,0.032077021,0.053
fixed_velocity,2.285,30,0.416472435264,0.032071982,0.053
fixed_velocity,2.29,30,0.416472435264,0.032067021,0.053
fixed_velocity,2.295,30,0.416472435264,0.03206214,0.053
fixed_velocity,2.3,30,0.416472435264,0.032057335,0.053
fixed_velocity,2.305,30,0.416472435264,0.032052606,0.053
fixed_velocity,2.31,30,0.416472435264,0.032047951,0.053
fixed_velocity,2.315,30,0.416472435264,0.032043369,0.053
fixed_velocity,2.32,30,0.416472435264,0.03203886,0.053
fixed_velocity,2.325,30,0.416472435264,0.032034421,0.053
fixed_velocity,2.33,30,0.416472435264,0.032030052,0.053
fixed_velocity,2.335,30,0.416472435264,0.032025752,0.053
fixed_velocity,2.34,30,0.416472435264,0.032021521,0.053
fixed_velocity,2.345,30,0.416472435264,0.032017356,0.053
fixed_velocity,2.35,30,0.416472435264,0.032013258,0.053
fixed_velocity,2.355,30,0.416472435264,0.032009225,0.053
fixed_velocity,2.36,30,0.416472435264,0.032005256,0.053
fixed_velocity,2.365,30,0.416472435264,0.032001349,0.053
fixed_velocity,2.37,30,0.416472435264,0.031997505,0.053
fixed_velocity,2.375,30,0.416472435264,0.031993723,0.053
fixed_velocity,2.38,30,0.416472435264,0.031990002,0.053
fixed_velocity,2.385,30,0.416472435264,0.03198634,0.053
fixed_velocity,2.39,30,0.416472435264,0.031982736,0.053
fixed_velocity,2.395,30,0.416472435264,0.031979191,0.053
fixed_velocity,2.4,30,0.416472435264,0.031975702,0.053
fixed_velocity,2.405,75,0.416472435264,0.031972304,0.053
fixed_velocity,2.41,75,0.416472435264,0.031969486,0.053
fixed_velocity,2.415,75,0.416472435264,0.031970659,0.053
fixed_velocity,2.42,75,0.416472435264,0.031990618,0.053
fixed_velocity,2.425,75,0.416472435264,0.032073915,0.053
fixed_velocity,2.43,75,0.416472435264,0.03231864,0.053
fixed_velocity,2.435,75,0.416472435264,0.03288519,0.053
fixed_velocity,2.44,75,0.416472435264,0.033963964,0.053
fixed_velocity,2.445,75,0.416472435264,0.035697522,0.053
fixed_velocity,2.45,75,0.416472435264,0.038091441,0.053
fixed_velocity,2.455,75,0.416472435264,0.04097451,0.053
fixed_velocity,2.46,75,0.416472435264,0.044049219,0.053
fixed_velocity,2.465,75,0.416472435264,0.047006775,0.053
fixed_velocity,2.47,75,0.416472435264,0.049651856,0.053
fixed_velocity,2.475,75,0.416472435264,0.051957421,0.053
fixed_velocity,2.48,75,0.416472435264,0.054008247,0.053
fixed_velocity,2.485,75,0.416472435264,0.055908335,0.053
fixed_velocity,2.49,75,0.416472435264,0.057728712,0.053
fixed_velocity,2.495,75,0.416472435264,0.059490026,0.053
fixed_velocity,2.5,75,0.416472435264,0.061182375,0.053
fixed_velocity,2.505,75,0.416472435264,0.062795311,0.053
fixed_velocity,2.51,75,0.416472435264,0.064331738,0.053
fixed_velocity,2.515,75,0.416472435264,0.065801891,0.053
fixed_velocity,2.52,75,0.416472435264,0.067209549,0.053
fixed_velocity,2.525,75,0.416472435264,0.06854311,0.053
fixed_velocity,2.53,75,0.416472435264,0.069776005,0.053
fixed_velocity,2.535,75,0.416472435264,0.070874943,0.053
fixed_velocity,2.54,75,0.416472435264,0.071811651,0.053
fixed_velocity,2.545,75,0.416472435264,0.072573057,0.053
fixed_velocity,2.55,75,0.416472435264,0.07316685,0.053
fixed_velocity,2.555,75,0.416472435264,0.073620426,0.053
fixed_velocity,2.56,75,0.416472435264,0.0739744,0.053
fixed_velocity,2.565,75,0.416472435264,0.074272157,0.053
fixed_velocity,2.57,75,0.416472435264,0.074549416,0.053
fixed_velocity,2.575,75,0.416472435264,0.074827903,0.053
fixed_velocity,2.58,75,0.416472435264,0.075114682,0.053
fixed_velocity,2.585,75,0.416472435264,0.075406071,0.053
fixed_velocity,2.59,75,0.416472435264,0.075693441,0.053
fixed_velocity,2.595,75,0.416472435264,0.075968208,0.053
fixed_velocity,2.6,75,0.416472435264,0.076224491,0.053
fixed_velocity,2.605,75,0.416472435264,0.07645945,0.053
fixed_velocity,2.61,75,0.416472435264,0.076672185,0.053
fixed_velocity,2.615,75,0.416472435264,0.076862455,0.053
fixed_velocity,2.62,75,0.416472435264,0.077030007,0.053
fixed_velocity,2.625,75,0.416472435264,0.077174655,0.053
fixed_velocity,2.63,75,0.416472435264,0.077296898,0.053
fixed_velocity,2.635,75,0.416472435264,0.077398482,0.053
fixed_velocity,2.64,75,0.416472435264,0.077482571,0.053
fixed_velocity,2.645,75,0.416472435264,0.077553417,0.053
fixed_velocity,2.65,75,0.416472435264,0.077615647,0.053
fixed_velocity,2.655,75,0.416472435264,0.077673419,0.053
fixed_velocity,2.66,75,0.416472435264,0.07772975,0.053
fixed_velocity,2.665,75,0.416472435264,0.077786218,0.053
fixed_velocity,2.67,75,0.416472435264,0.077843052,0.053
fixed_velocity,2.675,75,0.416472435264,0.07789952,0.053
fixed_velocity,2.68,75,0.416472435264,0.077954428,0.053
fixed_velocity,2.685,75,0.416472435264,0.078006578,0.053
fixed_velocity,2.69,75,0.416472435264,0.078055069,0.053
fixed_velocity,2.695,75,0.416472435264,0.078099425,0.053
fixed_velocity,2.7,75,0.416472435264,0.078139561,0.053
fixed_velocity,2.705,75,0.416472435264,0.078175674,0.053
fixed_velocity,2.71,75,0.416472435264,0.078208116,0.053
fixed_velocity,2.715,75,0.416472435264,0.078237299,0.053
fixed_velocity,2.72,75,0.416472435264,0.078263654,0.053
fixed_velocity,2.725,75,0.416472435264,0.078287624,0.053
fixed_velocity,2.73,75,0.416472435264,0.078309664,0.053
fixed_velocity,2.735,75,0.416472435264,0.078330229,0.053
fixed_velocity,2.74,75,0.416472435264,0.078349741,0.053
fixed_velocity,2.745,75,0.416472435264,0.078368552,0.053
fixed_velocity,2.75,75,0.416472435264,0.078386906,0.053
fixed_velocity,2.755,75,0.416472435264,0.078404922,0.053
fixed_velocity,2.76,75,0.416472435264,0.078422611,0.053
fixed_velocity,2.765,75,0.416472435264,0.078439906,0.053
fixed_velocity,2.77,75,0.416472435264,0.078456705,0.053
fixed_velocity,2.775,75,0.416472435264,0.078472914,0.053
fixed_velocity,2.78,75,0.416472435264,0.078488475,0.053
fixed_velocity,2.785,75,0.416472435264,0.078503383,0.053
fixed_velocity,2.79,75,0.416472435264,0.078517684,0.053
fixed_velocity,2.795,75,0.416472435264,0.078531458,0.053
fixed_velocity,2.8,75,0.416472435264,0.078544803,0.053
fixed_velocity,2.805,75,0.416472435264,0.078557813,0.053
fixed_velocity,2.81,75,0.416472435264,0.078570571,0.053
fixed_velocity,2.815,75,0.416472435264,0.078583137,0.053
fixed_velocity,2.82,75,0.416472435264,0.078595552,0.053
fixed_velocity,2.825,75,0.416472435264,0.078607837,0.053
fixed_velocity,2.83,75,0.416472435264,0.07862,0.053
fixed_velocity,2.835,75,0.416472435264,0.078632041,0.053
fixed_velocity,2.84,75,0.416472435264,0.078643955,0.053
fixed_velocity,2.845,75,0.416472435264,0.078655739,0.053
fixed_velocity,2.85,75,0.416472435264,0.078667384,0.053
fixed_velocity,2.855,75,0.416472435264,0.078678882,0.053
fixed_velocity,2.86,75,0.416472435264,0.078690226,0.053
fixed_velocity,2.865,75,0.416472435264,0.078701414,0.053
fixed_velocity,2.87,75,0.416472435264,0.078712446,0.053
fixed_velocity,2.875,75,0.416472435264,0.078723324,0.053
fixed_velocity,2.88,75,0.416472435264,0.078734049,0.053
fixed_velocity,2.885,75,0.416472435264,0.078744623,0.053
fixed_velocity,2.89,75,0.416472435264,0.07875505,0.053
fixed_velocity,2.895,75,0.416472435264,0.078765331,0.053
fixed_velocity,2.9,75,0.416472435264,0.078775467,0.053
fixed_velocity,2.905,75,0.416472435264,0.07878546,0.053
fixed_velocity,2.91,75,0.416472435264,0.078795309,0.053
fixed_velocity,2.915,75,0.416472435264,0.078805016,0.053
fixed_velocity,2.92,75,0.416472435264,0.078814582,0.053
fixed_velocity,2.925,75,0.416472435264,0.078824007,0.053
fixed_velocity,2.93,75,0.416472435264,0.078833292,0.053
fixed_velocity,2.935,75,0.416472435264,0.078842439,0.053
fixed_velocity,2.94,75,0.416472435264,0.078851449,0.053
fixed_velocity,2.945,75,0.416472435264,0.078860322,0.053
fixed_velocity,2.95,75,0.416472435264,0.078869059,0.053
fixed_velocity,2.955,75,0.416472435264,0.078877661,0.053
fixed_velocity,2.96,75,0.416472435264,0.078886131,0.053
fixed_velocity,2.965,75,0.416472435264,0.078894469,0.053
fixed_velocity,2.97,75,0.416472435264,0.078902677,0.053
fixed_velocity,2.975,75,0.416472435264,0.078910757,0.053
fixed_velocity,2.98,75,0.416472435264,0.078918711,0.053
fixed_velocity,2.985,75,0.416472435264,0.078926539,0.053
fixed_velocity,2.99,75,0.416472435264,0.078934243,0.053
fixed_velocity,2.995,75,0.416472435264,0.078941826,0.053
fixed_velocity,3,75,0.416472435264,0.078949287,0.053
fixed_velocity,3.005,75,0.416472435264,0.078956629,0.053
fixed_velocity,3.01,75,0.416472435264,0.078963854,0.053
fixed_velocity,3.015,75,0.416472435264,0.078970965,0.053
fixed_velocity,3.02,75,0.416472435264,0.078977962,0.053
fixed_velocity,3.025,75,0.416472435264,0.078984848,0.053
fixed_velocity,3.03,75,0.416472435264,0.078991623,0.053
fixed_velocity,3.035,75,0.416472435264,0.078998291,0.053
fixed_velocity,3.04,75,0.416472435264,0.079004852,0.053
fixed_velocity,3.045,75,0.416472435264,0.079011308,0.053
fixed_velocity,3.05,75,0.416472435264,0.079017661,0.053
fixed_velocity,3.055,75,0.416472435264,0.079023913,0.053
fixed_velocity,3.06,75,0.416472435264,0.079030064,0.053
fixed_velocity,3.065,75,0.416472435264,0.079036116,0.053
fixed_velocity,3.07,75,0.416472435264,0.079042071,0.053
fixed_velocity,3.075,75,0.416472435264,0.079047931,0.053
fixed_velocity,3.08,75,0.416472435264,0.079053696,0.053
fixed_velocity,3.085,75,0.416472435264,0.07905937,0.053
fixed_velocity,3.09,75,0.416472435264,0.079064953,0.053
fixed_velocity,3.095,75,0.416472435264,0.079070447,0.053
fixed_velocity,3.1,75,0.416472435264,0.079075853,0.053
fixed_velocity,3.105,75,0.416472435264,0.079081172,0.053
fixed_velocity,3.11,75,0.416472435264,0.079086407,0.053
fixed_velocity,3.115,75,0.416472435264,0.079091557,0.053
fixed_velocity,3.12,75,0.416472435264,0.079096626,0.053
fixed_velocity,3.125,75,0.416472435264,0.079101613,0.053
fixed_velocity,3.13,75,0.416472435264,0.079106521,0.053
fixed_velocity,3.135,75,0.416472435264,0.079111351,0.053
fixed_velocity,3.14,75,0.416472435264,0.079116103,0.053
fixed_velocity,3.145,75,0.416472435264,0.07912078,0.053
fixed_velocity,3.15,75,0.416472435264,0.079125382,0.053
fixed_velocity,3.155,75,0.416472435264,0.07912991,0.053
fixed_velocity,3.16,75,0.416472435264,0.079134366,0.053
fixed_velocity,3.165,75,0.416472435264,0.079138752,0.053
fixed_velocity,3.17,75,0.416472435264,0.079143067,0.053
fixed_velocity,3.175,75,0.416472435264,0.079147314,0.053
fixed_velocity,3.18,75,0.416472435264,0.079151493,0.053
fixed_velocity,3.185,75,0.416472435264,0.079155605,0.053
fixed_velocity,3.19,75,0.416472435264,0.079159651,0.053
fixed_velocity,3.195,75,0.416472435264,0.079163633,0.053
fixed_velocity,3.2,75,0.416472435264,0.079167552,0.053
fixed_velocity,3.205,75,0.416472435264,0.079171408,0.053
fixed_velocity,3.21,75,0.416472435264,0.079175203,0.053
fixed_velocity,3.215,75,0.416472435264,0.079178938,0.053
fixed_velocity,3.22,75,0.416472435264,0.079182614,0.053
fixed_velocity,3.225,75,0.416472435264,0.079186231,0.053
fixed_velocity,3.23,75,0.416472435264,0.07918979,0.053
fixed_velocity,3.235,75,0.416472435264,0.079193292,0.053
fixed_velocity,3.24,75,0.416472435264,0.079196739,0.053
fixed_velocity,3.245,75,0.416472435264,0.07920013,0.053
fixed_velocity,3.25,75,0.416472435264,0.079203467,0.053
fixed_velocity,3.255,75,0.416472435264,0.079206751,0.053
fixed_velocity,3.26,75,0.416472435264,0.079209983,0.053
fixed_velocity,3.265,75,0.416472435264,0.079213163,0.053
fixed_velocity,3.27,75,0.416472435264,0.079216293,0.053
fixed_velocity,3.275,75,0.416472435264,0.079219372,0.053
fixed_velocity,3.28,75,0.416472435264,0.079222403,0.053
fixed_velocity,3.285,75,0.416472435264,0.079225385,0.053
fixed_velocity,3.29,75,0.416472435264,0.079228321,0.053
fixed_velocity,3.295,75,0.416472435264,0.079231209,0.053
fixed_velocity,3.3,75,0.416472435264,0.079234051,0.053
fixed_velocity,3.305,75,0.416472435264,0.079236848,0.053
fixed_velocity,3.31,75,0.416472435264,0.079239601,0.053
fixed_velocity,3.315,75,0.416472435264,0.079242309,0.053
fixed_velocity,3.32,75,0.416472435264,0.079244975,0.053
fixed_velocity,3.325,75,0.416472435264,0.079247598,0.053
fixed_velocity,3.33,75,0.416472435264,0.079250179,0.053
fixed_velocity,3.335,75,0.416472435264,0.079252718,0.053
fixed_velocity,3.34,75,0.416472435264,0.079255217,0.053
fixed_velocity,3.345,75,0.416472435264,0.079257676,0.053
fixed_velocity,3.35,75,0.416472435264,0.079260096,0.053
fixed_velocity,3.355,75,0.416472435264,0.079262478,0.053
fixed_velocity,3.36,75,0.416472435264,0.079264821,0.053
fixed_velocity,3.365,75,0.416472435264,0.079267128,0.053
fixed_velocity,3.37,75,0.416472435264,0.079269397,0.053
fixed_velocity,3.375,75,0.416472435264,0.079271631,0.053
fixed_velocity,3.38,75,0.416472435264,0.079273829,0.053
fixed_velocity,3.385,75,0.416472435264,0.079275991,0.053
fixed_velocity,3.39,75,0.416472435264,0.07927812,0.053
fixed_velocity,3.395,75,0.416472435264,0.079280214,0.053
fixed_velocity,3.4,75,0.416472435264,0.079282275,0.053
PI,0,50,0.416472435264,0.0529371754378,0.053
PI,0.005,50,0.416472435264,0.052937175,0.053
PI,0.01,50,0.416472435264,0.052937176,0.053
PI,0.015,50,0.41658372483,0.052938597,0.053
PI,0.02,50,0.41658372483,0.052939709,0.053
PI,0.025,50,0.416676393996,0.052941769,0.053
PI,0.03,50,0.416676393996,0.052943498,0.053
PI,0.035,50,0.416755341383,0.052946045,0.053
PI,0.04,50,0.416755341383,0.052948346,0.053
PI,0.045,50,0.416819790404,0.05295134,0.053
PI,0.05,50,0.416819790404,0.052954143,0.053
PI,0.055,50,0.4168686738,0.052957441,0.053
PI,0.06,50,0.4168686738,0.052960533,0.053
PI,0.065,50,0.41690292786,0.052963878,0.053
PI,0.07,50,0.41690292786,0.052966969,0.053
PI,0.075,50,0.416925523828,0.052970105,0.053
PI,0.08,50,0.416925523828,0.052972955,0.053
PI,0.085,50,0.416940026986,0.052975717,0.053
PI,0.09,50,0.416940026986,0.052978189,0.053
PI,0.095,50,0.416949454925,0.052980512,0.053
PI,0.1,50,0.416949454925,0.052982566,0.053
PI,0.105,50,0.41695591181,0.05298446,0.053
PI,0.11,50,0.41695591181,0.052986123,0.053
PI,0.115,50,0.416960643778,0.052987641,0.053
PI,0.12,50,0.416960643778,0.052988971,0.053
PI,0.125,50,0.416964287348,0.052990185,0.053
PI,0.13,50,0.416964287348,0.052991251,0.053
PI,0.135,50,0.416967061829,0.052992227,0.053
PI,0.14,50,0.416967061829,0.052993089,0.053
PI,0.145,50,0.416969047036,0.052993878,0.053
PI,0.15,50,0.416969047036,0.052994578,0.053
PI,0.155,50,0.416970342201,0.052995217,0.053
PI,0.16,50,0.416970342201,0.052995785,0.053
PI,0.165,50,0.416971072969,0.052996301,0.053
PI,0.17,50,0.416971072969,0.052996761,0.053
PI,0.175,50,0.416971363934,0.052997176,0.053
PI,0.18,50,0.416971363934,0.052997546,0.053
PI,0.185,50,0.416971330216,0.052997876,0.053
PI,0.19,50,0.416971330216,0.05299817,0.053
PI,0.195,50,0.416971089601,0.052998428,0.053
PI,0.2,50,0.416971089601,0.052998657,0.053
PI,0.205,50,0.416970750844,0.052998855,0.053
PI,0.21,50,0.416970750844,0.05299903,0.053
PI,0.215,50,0.416970387537,0.052999178,0.053
PI,0.22,50,0.416970387537,0.052999308,0.053
PI,0.225,50,0.416970061934,0.052999418,0.053
PI,0.23,50,0.416970061934,0.052999513,0.053
PI,0.235,50,0.416969780578,0.052999593,0.053
PI,0.24,50,0.416969780578,0.052999662,0.053
PI,0.245,50,0.416969547796,0.052999718,0.053
PI,0.25,50,0.416969547796,0.052999767,0.053
PI,0.255,50,0.416969374564,0.052999806,0.053
PI,0.26,50,0.416969374564,0.05299984,0.053
PI,0.265,50,0.416969250601,0.052999867,0.053
PI,0.27,50,0.416969250601,0.05299989,0.053
PI,0.275,50,0.416969166423,0.052999908,0.053
PI,0.28,50,0.416969166423,0.052999923,0.053
PI,0.285,50,0.41696911866,0.052999935,0.053
PI,0.29,50,0.41696911866,0.052999944,0.053
PI,0.295,50,0.416969100666,0.052999952,0.053
PI,0.3,50,0.416969100666,0.052999957,0.053
PI,0.305,50,0.416969104289,0.052999962,0.053
PI,0.31,50,0.416969104289,0.052999965,0.053
PI,0.315,50,0.416969121645,0.052999967,0.053
PI,0.32,50,0.416969121645,0.052999968,0.053
PI,0.325,50,0.41696916159,0.052999969,0.053
PI,0.33,50,0.41696916159,0.052999969,0.053
PI,0.335,50,0.416969210926,0.05299997,0.053
PI,0.34,50,0.416969210926,0.05299997,0.053
PI,0.345,50,0.41696925849,0.05299997,0.053
PI,0.35,50,0.41696925849,0.05299997,0.053
PI,0.355,50,0.416969311635,0.05299997,0.053
PI,0.36,50,0.416969311635,0.05299997,0.053
PI,0.365,50,0.41696936478,0.05299997,0.053
PI,0.37,50,0.41696936478,0.05299997,0.053
PI,0.375,50,0.416969417925,0.052999971,0.053
PI,0.38,50,0.416969417925,0.052999971,0.053
PI,0.385,50,0.416969463718,0.052999972,0.053
PI,0.39,50,0.416969463718,0.052999973,0.053
PI,0.395,50,0.416969500386,0.052999974,0.053
PI,0.4,50,0.416969500386,0.052999975,0.053
PI,0.405,65,0.416969533512,0.052999988,0.053
PI,0.41,65,0.416969533512,0.053000177,0.053
PI,0.415,65,0.416968092622,0.053001649,0.053
PI,0.42,65,0.416968092622,0.053009321,0.053
PI,0.425,65,0.416900549049,0.053037096,0.053
PI,0.43,65,0.416900549049,0.053118663,0.053
PI,0.435,65,0.416080114706,0.053296925,0.053
PI,0.44,65,0.416080114706,0.053648882,0.053
PI,0.445,65,0.411971540091,0.05416355,0.053
PI,0.45,65,0.411971540091,0.054908905,0.053
PI,0.455,65,0.401557897903,0.055667861,0.053
PI,0.46,65,0.401557897903,0.05652316,0.053
PI,0.465,65,0.386307682581,0.057129492,0.053
PI,0.47,65,0.386307682581,0.057692991,0.053
PI,0.475,65,0.371465381898,0.057952827,0.053
PI,0.48,65,0.371465381898,0.058180356,0.053
PI,0.485,65,0.359568464335,0.058200969,0.053
PI,0.49,65,0.359568464335,0.05822986,0.053
PI,0.495,65,0.350027493261,0.058114271,0.053
PI,0.5,65,0.350027493261,0.058010639,0.053
PI,0.505,65,0.3423745899,0.057792237,0.053
PI,0.51,65,0.3423745899,0.057588668,0.053
PI,0.515,65,0.336600728316,0.057312641,0.053
PI,0.52,65,0.336600728316,0.057066579,0.053
PI,0.525,65,0.332310492263,0.056786021,0.053
PI,0.53,65,0.332310492263,0.056542549,0.053
PI,0.535,65,0.328959407711,0.056279383,0.053
PI,0.54,65,0.328959407711,0.056046336,0.053
PI,0.545,65,0.326332121489,0.0557945,0.053
PI,0.55,65,0.326332121489,0.055561062,0.053
PI,0.555,65,0.324503448989,0.055311952,0.053
PI,0.56,65,0.324503448989,0.055074758,0.053
PI,0.565,65,0.323542012221,0.054833895,0.053
PI,0.57,65,0.323542012221,0.054606609,0.053
PI,0.575,65,0.323308580724,0.054391812,0.053
PI,0.58,65,0.323308580724,0.054195838,0.053
PI,0.585,65,0.323482611142,0.05402349,0.053
PI,0.59,65,0.323482611142,0.053872571,0.053
PI,0.595,65,0.323740961039,0.053746697,0.053
PI,0.6,65,0.323740961039,0.0536401,0.053
PI,0.605,65,0.323904413114,0.053553276,0.053
PI,0.61,65,0.323904413114,0.053481377,0.053
PI,0.615,65,0.323937465374,0.053422891,0.053
PI,0.62,65,0.323937465374,0.053375607,0.053
PI,0.625,65,0.323862365662,0.053336895,0.053
PI,0.63,65,0.323862365662,0.053306714,0.053
PI,0.635,65,0.323703504354,0.053281282,0.053
PI,0.64,65,0.323703504354,0.053261892,0.053
PI,0.645,65,0.323489708226,0.053243829,0.053
PI,0.65,65,0.323489708226,0.053229302,0.053
PI,0.655,65,0.323265380145,0.053213648,0.053
PI,0.66,65,0.323265380145,0.053199635,0.053
PI,0.665,65,0.323077294282,0.053183714,0.053
PI,0.67,65,0.323077294282,0.053168636,0.053
PI,0.675,65,0.322951556853,0.053152379,0.053
PI,0.68,65,0.322951556853,0.053137096,0.053
PI,0.685,65,0.322884711775,0.053121968,0.053
PI,0.69,65,0.322884711775,0.053108308,0.053
PI,0.695,65,0.322853506095,0.053095838,0.053
PI,0.7,65,0.322853506095,0.05308518,0.053
PI,0.705,65,0.322831683971,0.053076035,0.053
PI,0.71,65,0.322831683971,0.053068707,0.053
PI,0.715,65,0.322801903111,0.053062619,0.053
PI,0.72,65,0.322801903111,0.053058102,0.053
PI,0.725,65,0.322758160495,0.053054297,0.053
PI,0.73,65,0.322758160495,0.053051745,0.053
PI,0.735,65,0.322701971792,0.053049402,0.053
PI,0.74,65,0.322701971792,0.053048036,0.053
PI,0.745,65,0.322637575453,0.053046504,0.053
PI,0.75,65,0.322637575453,0.053045735,0.053
PI,0.755,65,0.322569397478,0.053044557,0.053
PI,0.76,65,0.322569397478,0.053043983,0.053
PI,0.765,65,0.322501259276,0.053042866,0.053
PI,0.77,65,0.322501259276,0.053042248,0.053
PI,0.775,65,0.322436099752,0.053041055,0.053
PI,0.78,65,0.322436099752,0.053040311,0.053
PI,0.785,65,0.322375498957,0.053039044,0.053
PI,0.79,65,0.322375498957,0.053038223,0.053
PI,0.795,65,0.322319439765,0.053036964,0.053
PI,0.8,65,0.322319439765,0.053036169,0.053
PI,0.805,65,0.322266829484,0.053035009,0.053
PI,0.81,65,0.322266829484,0.053034326,0.053
PI,0.815,65,0.322216306514,0.053033312,0.053
PI,0.82,65,0.322216306514,0.053032767,0.053
PI,0.825,65,0.322166960348,0.053031892,0.053
PI,0.83,65,0.322166960348,0.053031462,0.053
PI,0.835,65,0.322118508449,0.053030687,0.053
PI,0.84,65,0.322118508449,0.053030325,0.053
PI,0.845,65,0.32207113316,0.053029607,0.053
PI,0.85,65,0.32207113316,0.053029275,0.053
PI,0.855,65,0.32202513241,0.053028585,0.053
PI,0.86,65,0.32202513241,0.053028263,0.053
PI,0.865,65,0.321980712346,0.053027591,0.053
PI,0.87,65,0.321980712346,0.053027272,0.053
PI,0.875,65,0.32193793064,0.053026619,0.053
PI,0.88,65,0.32193793064,0.053026309,0.053
PI,0.885,65,0.321896698624,0.053025678,0.053
PI,0.89,65,0.321896698624,0.053025382,0.053
PI,0.895,65,0.321856907877,0.053024779,0.053
PI,0.9,65,0.321856907877,0.053024502,0.053
PI,0.905,65,0.321818413749,0.05302393,0.053
PI,0.91,65,0.321818413749,0.053023673,0.053
PI,0.915,65,0.321781103571,0.053023129,0.053
PI,0.92,65,0.321781103571,0.053022891,0.053
PI,0.925,65,0.321744916405,0.053022373,0.053
PI,0.93,65,0.321744916405,0.053022149,0.053
PI,0.935,65,0.321709820457,0.053021652,0.053
PI,0.94,65,0.321709820457,0.053021439,0.053
PI,0.945,65,0.321675803686,0.053020959,0.053
PI,0.95,65,0.321675803686,0.053020753,0.053
PI,0.955,65,0.321642868224,0.053020289,0.053
PI,0.96,65,0.321642868224,0.053020088,0.053
PI,0.965,65,0.32161099361,0.053019637,0.053
PI,0.97,65,0.32161099361,0.053019441,0.053
PI,0.975,65,0.321580164702,0.053019004,0.053
PI,0.98,65,0.321580164702,0.053018815,0.053
PI,0.985,65,0.321550327554,0.053018392,0.053
PI,0.99,65,0.321550327554,0.05301821,0.053
PI,0.995,65,0.321521444966,0.053017803,0.053
PI,1,65,0.321521444966,0.053017629,0.053
PI,1.005,65,0.321493457678,0.053017237,0.053
PI,1.01,65,0.321493457678,0.053017072,0.053
PI,1.015,65,0.321466323174,0.053016695,0.053
PI,1.02,65,0.321466323174,0.053016538,0.053
PI,1.025,65,0.321440006292,0.053016177,0.053
PI,1.03,65,0.321440006292,0.053016028,0.053
PI,1.035,65,0.321414458934,0.05301568,0.053
PI,1.04,65,0.321414458934,0.053015538,0.053
PI,1.045,65,0.321389667994,0.053015203,0.053
PI,1.05,65,0.321389667994,0.053015068,0.053
PI,1.055,65,0.321365598041,0.053014745,0.053
PI,1.06,65,0.321365598041,0.053014617,0.053
PI,1.065,65,0.321342220998,0.053014306,0.053
PI,1.07,65,0.321342220998,0.053014183,0.053
PI,1.075,65,0.321319517911,0.053013882,0.053
PI,1.08,65,0.321319517911,0.053013765,0.053
PI,1.085,65,0.321297466018,0.053013475,0.053
PI,1.09,65,0.321297466018,0.053013362,0.053
PI,1.095,65,0.321276044326,0.053013082,0.053
PI,1.1,65,0.321276044326,0.053012975,0.053
PI,1.105,65,0.32125521891,0.053012704,0.053
PI,1.11,65,0.32125521891,0.0530126,0.053
PI,1.115,65,0.321234990837,0.053012338,0.053
PI,1.12,65,0.321234990837,0.053012239,0.053
PI,1.125,65,0.321215324143,0.053011985,0.053
PI,1.13,65,0.321215324143,0.05301189,0.053
PI,1.135,65,0.321196208732,0.053011644,0.053
PI,1.14,65,0.321196208732,0.053011552,0.053
PI,1.145,65,0.321177630698,0.053011314,0.053
PI,1.15,65,0.321177630698,0.053011225,0.053
PI,1.155,65,0.321159570555,0.053010995,0.053
PI,1.16,65,0.321159570555,0.053010909,0.053
PI,1.165,65,0.321142008817,0.053010685,0.053
PI,1.17,65,0.321142008817,0.053010603,0.053
PI,1.175,65,0.321124933349,0.053010386,0.053
PI,1.18,65,0.321124933349,0.053010305,0.053
PI,1.185,65,0.321108341141,0.053010095,0.053
PI,1.19,65,0.321108341141,0.053010018,0.053
PI,1.195,65,0.321092195964,0.053009814,0.053
PI,1.2,65,0.321092195964,0.053009739,0.053
PI,1.205,65,0.321076500389,0.05300954,0.053
PI,1.21,65,0.321076500389,0.053009468,0.053
PI,1.215,65,0.321061240243,0.053009275,0.053
PI,1.22,65,0.321061240243,0.053009205,0.053
PI,1.225,65,0.321046401354,0.053009018,0.053
PI,1.23,65,0.321046401354,0.05300895,0.053
PI,1.235,65,0.321031969551,0.053008769,0.053
PI,1.24,65,0.321031969551,0.053008703,0.053
PI,1.245,65,0.321017930662,0.053008526,0.053
PI,1.25,65,0.321017930662,0.053008463,0.053
PI,1.255,65,0.321004277867,0.053008291,0.053
PI,1.26,65,0.321004277867,0.053008229,0.053
PI,1.265,65,0.320991006117,0.053008063,0.053
PI,1.27,65,0.320991006117,0.053008002,0.053
PI,1.275,65,0.320978097432,0.053007841,0.053
PI,1.28,65,0.320978097432,0.053007782,0.053
PI,1.285,65,0.320965539411,0.053007625,0.053
PI,1.29,65,0.320965539411,0.053007568,0.053
PI,1.295,65,0.320953327005,0.053007416,0.053
PI,1.3,65,0.320953327005,0.05300736,0.053
PI,1.305,65,0.320941449586,0.053007212,0.053
PI,1.31,65,0.320941449586,0.053007159,0.053
PI,1.315,65,0.320929889173,0.053007014,0.053
PI,1.32,65,0.320929889173,0.053006962,0.053
PI,1.325,65,0.320918655421,0.053006822,0.053
PI,1.33,65,0.320918655421,0.053006771,0.053
PI,1.335,65,0.320907726541,0.053006634,0.053
PI,1.34,65,0.320907726541,0.053006585,0.053
PI,1.345,65,0.320897099256,0.053006452,0.053
PI,1.35,65,0.320897099256,0.053006405,0.053
PI,1.355,65,0.320886757355,0.053006276,0.053
PI,1.36,65,0.320886757355,0.05300623,0.053
PI,1.365,65,0.320876697563,0.053006104,0.053
PI,1.37,65,0.320876697563,0.053006059,0.053
PI,1.375,65,0.320866918373,0.053005937,0.053
PI,1.38,65,0.320866918373,0.053005894,0.053
PI,1.385,65,0.320857397996,0.053005775,0.053
PI,1.39,65,0.320857397996,0.053005733,0.053
PI,1.395,65,0.320848140507,0.053005617,0.053
PI,1.4,65,0.320848140507,0.053005576,0.053
PI,1.405,65,0.320839138819,0.053005464,0.053
PI,1.41,64.5625,0.320839138819,0.053005424,0.053
PI,1.415,64.125,0.320830378496,0.053005314,0.053
PI,1.42,63.6875,0.320830378496,0.053005273,0.053
PI,1.425,63.25,0.320821880088,0.053005148,0.053
PI,1.43,62.8125,0.320821880088,0.053005018,0.053
PI,1.435,62.375,0.320814413822,0.053004565,0.053
PI,1.44,61.9375,0.320814413822,0.053003389,0.053
PI,1.445,61.5,0.320817501437,0.053000383,0.053
PI,1.45,61.0625,0.320817501437,0.0529934,0.053
PI,1.455,60.625,0.320884940589,0.052980321,0.053
PI,1.46,60.1875,0.320884940589,0.052955941,0.053
PI,1.465,59.75,0.321172044694,0.05292031,0.053
PI,1.47,59.3125,0.321172044694,0.052864919,0.053
PI,1.475,58.875,0.321919322088,0.052798883,0.053
PI,1.48,58.4375,0.321919322088,0.052709232,0.053
PI,1.485,58,0.323303285561,0.052617868,0.053
PI,1.49,57.5625,0.323303285561,0.052504006,0.053
PI,1.495,57.125,0.325327277288,0.052399965,0.053
PI,1.5,56.6875,0.325327277288,0.05227476,0.053
PI,1.505,56.25,0.327891430619,0.052167686,0.053
PI,1.51,55.8125,0.327891430619,0.052038819,0.053
PI,1.515,55.375,0.330910917272,0.051933649,0.053
PI,1.52,54.9375,0.330910917272,0.051805514,0.053
PI,1.525,54.5,0.334328992529,0.051705697,0.053
PI,1.53,54.0625,0.334328992529,0.051581934,0.053
PI,1.535,53.625,0.338088865807,0.051490007,0.053
PI,1.54,53.1875,0.338088865807,0.051372668,0.053
PI,1.545,52.75,0.342139569272,0.051289148,0.053
PI,1.55,52.3125,0.342139569272,0.051177988,0.053
PI,1.555,51.875,0.346453745832,0.051101653,0.053
PI,1.56,51.4375,0.346453745832,0.050995316,0.053
PI,1.565,51,0.351024510787,0.050924728,0.053
PI,1.57,50.5625,0.351024510787,0.050822212,0.053
PI,1.575,50.125,0.355848531734,0.050756902,0.053
PI,1.58,49.6875,0.355848531734,0.050658504,0.053
PI,1.585,49.25,0.36091012357,0.050599097,0.053
PI,1.59,48.8125,0.36091012357,0.050505778,0.053
PI,1.595,48.375,0.366180980434,0.050452787,0.053
PI,1.6,47.9375,0.366180980434,0.050364832,0.053
PI,1.605,47.5,0.371635780528,0.050317584,0.053
PI,1.61,47.0625,0.371635780528,0.05023398,0.053
PI,1.615,46.625,0.377266051671,0.050190904,0.053
PI,1.62,46.1875,0.377266051671,0.050109843,0.053
PI,1.625,45.75,0.383078755981,0.050069235,0.053
PI,1.63,45.3125,0.383078755981,0.049989014,0.053
PI,1.635,44.875,0.389087047343,0.049949559,0.053
PI,1.64,44.4375,0.389087047343,0.049869018,0.053
PI,1.645,44,0.395303262734,0.049829773,0.053
PI,1.65,43.5625,0.395303262734,0.049747999,0.053
PI,1.655,43.125,0.401739572485,0.049708198,0.053
PI,1.66,42.6875,0.401739572485,0.0496246,0.053
PI,1.665,42.25,0.408407765997,0.049583805,0.053
PI,1.67,41.8125,0.408407765997,0.049498059,0.053
PI,1.675,41.375,0.415317661942,0.049456147,0.053
PI,1.68,40.9375,0.415317661942,0.049368251,0.053
PI,1.685,40.5,0.422475745417,0.049325235,0.053
PI,1.69,40.0625,0.422475745417,0.049235164,0.053
PI,1.695,39.625,0.42988789214,0.049191013,0.053
PI,1.7,39.1875,0.42988789214,0.049098558,0.053
PI,1.705,38.75,0.437561675427,0.049052916,0.053
PI,1.71,38.3125,0.437561675427,0.048957603,0.053
PI,1.715,37.875,0.445509431648,0.048909954,0.053
PI,1.72,37.4375,0.445509431648,0.04881129,0.053
PI,1.725,37,0.45374628359,0.048761153,0.053
PI,1.73,36.5625,0.45374628359,0.048658763,0.053
PI,1.735,36.125,0.462288016574,0.048605819,0.053
PI,1.74,35.6875,0.462288016574,0.048499214,0.053
PI,1.745,35.25,0.471151579409,0.048443073,0.053
PI,1.75,34.8125,0.471151579409,0.048331977,0.053
PI,1.755,34.375,0.480354308242,0.048272453,0.053
PI,1.76,33.9375,0.480354308242,0.048156503,0.053
PI,1.765,33.5,0.48991385881,0.048093201,0.053
PI,1.77,33.0625,0.48991385881,0.04797211,0.053
PI,1.775,32.625,0.499849837271,0.047904883,0.053
PI,1.78,32.1875,0.499849837271,0.047778302,0.053
PI,1.785,31.75,0.510181690402,0.04770677,0.053
PI,1.79,31.3125,0.510181690402,0.047574389,0.053
PI,1.795,30.875,0.520931170007,0.04749819,0.053
PI,1.8,30.4375,0.520931170007,0.047359529,0.053
PI,1.805,30,0.532122367782,0.047278187,0.053
PI,1.81,30,0.532122367782,0.047132724,0.053
PI,1.815,30,0.543782013993,0.047045938,0.053
PI,1.82,30,0.543782013993,0.046893771,0.053
PI,1.825,30,0.555932761737,0.046803308,0.053
PI,1.83,30,0.555932761737,0.046651051,0.053
PI,1.835,30,0.568534511028,0.046572631,0.053
PI,1.84,30,0.568534511028,0.046449061,0.053
PI,1.845,30,0.581266776964,0.046420728,0.053
PI,1.85,30,0.581266776964,0.046367322,0.053
PI,1.855,30,0.593472739011,0.046416057,0.053
PI,1.86,30,0.593472739011,0.046441595,0.053
PI,1.865,30,0.604676444655,0.046552951,0.053
PI,1.87,30,0.604676444655,0.046633341,0.053
PI,1.875,30,0.614884871427,0.04678556,0.053
PI,1.88,30,0.614884871427,0.046907561,0.053
PI,1.885,30,0.624147241323,0.047094716,0.053
PI,1.89,30,0.624147241323,0.0472551,0.053
PI,1.895,30,0.632384762559,0.047473074,0.053
PI,1.9,30,0.632384762559,0.047665605,0.053
PI,1.905,30,0.639543669568,0.047904489,0.053
PI,1.91,30,0.639543669568,0.048114929,0.053
PI,1.915,30,0.645689955629,0.048356604,0.053
PI,1.92,30,0.645689955629,0.048563936,0.053
PI,1.925,30,0.65104259501,0.048789974,0.053
PI,1.93,30,0.65104259501,0.048980002,0.053
PI,1.935,30,0.655842012804,0.049184887,0.053
PI,1.94,30,0.655842012804,0.049358227,0.053
PI,1.945,30,0.660182590569,0.049547517,0.053
PI,1.95,30,0.660182590569,0.049710644,0.053
PI,1.955,30,0.664042892634,0.049889035,0.053
PI,1.96,30,0.664042892634,0.050043933,0.053
PI,1.965,30,0.667419524071,0.050210507,0.053
PI,1.97,30,0.667419524071,0.050354146,0.053
PI,1.975,30,0.670375397265,0.050505599,0.053
PI,1.98,30,0.670375397265,0.050634791,0.053
PI,1.985,30,0.67299912289,0.050769667,0.053
PI,1.99,30,0.67299912289,0.050884147,0.053
PI,1.995,30,0.675355734073,0.051003963,0.053
PI,2,30,0.675355734073,0.051106048,0.053
PI,2.005,30,0.677472470306,0.05121361,0.053
PI,2.01,30,0.677472470306,0.051305739,0.053
PI,2.015,30,0.679359404967,0.051402845,0.053
PI,2.02,30,0.679359404967,0.051485948,0.053
PI,2.025,30,0.681035825818,0.051572964,0.053
PI,2.03,30,0.681035825818,0.051646936,0.053
PI,2.035,30,0.682534326251,0.051723961,0.053
PI,2.04,30,0.682534326251,0.051789012,0.053
PI,2.045,30,0.683886684383,0.051856734,0.053
PI,2.05,30,0.683886684383,0.051913722,0.053
PI,2.055,30,0.685115036063,0.051973341,0.053
PI,2.06,30,0.685115036063,0.052023411,0.053
PI,2.065,30,0.686232903864,0.052076078,0.053
PI,2.07,30,0.686232903864,0.052120195,0.053
PI,2.075,30,0.687251339881,0.052166758,0.053
PI,2.08,30,0.687251339881,0.052205569,0.053
PI,2.085,30,0.688182213535,0.052246664,0.053
PI,2.09,30,0.688182213535,0.052280729,0.053
PI,2.095,30,0.689036944212,0.052317011,0.053
PI,2.1,30,0.689036944212,0.052346953,0.053
PI,2.105,30,0.689824229689,0.052379099,0.053
PI,2.11,30,0.689824229689,0.052405545,0.053
PI,2.115,30,0.690550312605,0.052434153,0.053
PI,2.12,30,0.690550312605,0.052457628,0.053
PI,2.125,30,0.691220456343,0.05248319,0.053
PI,2.13,30,0.691220456343,0.052504082,0.053
PI,2.135,30,0.691839721514,0.052526968,0.053
PI,2.14,30,0.691839721514,0.052545598,0.053
PI,2.145,30,0.692412999407,0.052566122,0.053
PI,2.15,30,0.692412999407,0.052582753,0.053
PI,2.155,30,0.692944795373,0.052601194,0.053
PI,2.16,30,0.692944795373,0.052616062,0.053
PI,2.165,30,0.693439048457,0.052632665,0.053
PI,2.17,30,0.693439048457,0.052646,0.053
PI,2.175,30,0.693899079473,0.052660992,0.053
PI,2.18,30,0.693899079473,0.052672978,0.053
PI,2.185,30,0.694327838326,0.052686547,0.053
PI,2.19,30,0.694327838326,0.052697344,0.053
PI,2.195,30,0.694728010031,0.052709645,0.053
PI,2.2,30,0.694728010031,0.052719392,0.053
PI,2.205,30,0.695102060153,0.052730569,0.053
PI,2.21,30,0.695102060153,0.052739386,0.053
PI,2.215,30,0.695452154003,0.052749567,0.053
PI,2.22,30,0.695452154003,0.052757552,0.053
PI,2.225,30,0.695780268607,0.052766841,0.053
PI,2.23,30,0.695780268607,0.052774097,0.053
PI,2.235,30,0.696088120328,0.05278259,0.053
PI,2.24,30,0.696088120328,0.05278919,0.053
PI,2.245,30,0.696377338217,0.052796969,0.053
PI,2.25,30,0.696377338217,0.052802981,0.053
PI,2.255,30,0.696649391638,0.052810118,0.053
PI,2.26,30,0.696649391638,0.052815611,0.053
PI,2.265,30,0.696905550399,0.052822172,0.053
PI,2.27,30,0.696905550399,0.052827198,0.053
PI,2.275,30,0.697147003634,0.052833241,0.053
PI,2.28,30,0.697147003634,0.052837845,0.053
PI,2.285,30,0.697374841723,0.052843418,0.053
PI,2.29,30,0.697374841723,0.052847637,0.053
PI,2.295,30,0.697590104924,0.052852779,0.053
PI,2.3,30,0.697590104924,0.052856654,0.053
PI,2.305,30,0.697793719682,0.052861411,0.053
PI,2.31,30,0.697793719682,0.052864977,0.053
PI,2.315,30,0.697986463367,0.052869385,0.053
PI,2.32,30,0.697986463367,0.052872671,0.053
PI,2.325,30,0.698169087496,0.052876758,0.053
PI,2.33,30,0.698169087496,0.052879789,0.053
PI,2.335,30,0.698342316667,0.052883589,0.053
PI,2.34,30,0.698342316667,0.052886393,0.053
PI,2.345,30,0.698506715418,0.052889932,0.053
PI,2.35,30,0.698506715418,0.05289253,0.053
PI,2.355,30,0.698662848737,0.05289583,0.053
PI,2.36,30,0.698662848737,0.052898239,0.053
PI,2.365,30,0.698811257175,0.052901321,0.053
PI,2.37,30,0.698811257175,0.052903559,0.053
PI,2.375,30,0.69895241219,0.052906441,0.053
PI,2.38,30,0.69895241219,0.052908525,0.053
PI,2.385,30,0.699086745562,0.052911225,0.053
PI,2.39,30,0.699086745562,0.052913166,0.053
PI,2.395,30,0.699214671185,0.052915698,0.053
PI,2.4,30,0.699214671185,0.052917511,0.053
PI,2.405,75,0.699336551577,0.052925017,0.053
PI,2.41,75,0.699336551577,0.052980691,0.053
PI,2.415,75,0.699018158462,0.053251019,0.053
PI,2.42,75,0.699018158462,0.054121003,0.053
PI,2.425,75,0.690668375356,0.056013472,0.053
PI,2.43,75,0.690668375356,0.059398343,0.053
PI,2.435,75,0.649881593676,0.063534534,0.053
PI,2.44,75,0.649881593676,0.068538277,0.053
PI,2.445,75,0.571346807814,0.072251299,0.053
PI,2.45,75,0.571346807814,0.075777372,0.053
PI,2.455,75,0.490596291052,0.07736164,0.053
PI,2.46,75,0.490596291052,0.078742568,0.053
PI,2.465,75,0.428444980424,0.078802585,0.053
PI,2.47,75,0.428444980424,0.078882714,0.053
PI,2.475,75,0.381811621823,0.078119006,0.053
PI,2.48,75,0.381811621823,0.077454343,0.053
PI,2.485,75,0.346462302668,0.0762035,0.053
PI,2.49,75,0.346462302668,0.075070781,0.053
PI,2.495,75,0.320666254465,0.073562289,0.053
PI,2.5,75,0.320666254465,0.072187624,0.053
PI,2.505,75,0.302765890214,0.070600076,0.053
PI,2.51,75,0.302765890214,0.069139262,0.053
PI,2.515,75,0.291187685335,0.067576683,0.053
PI,2.52,75,0.291187685335,0.066124751,0.053
PI,2.525,75,0.284760768266,0.064659189,0.053
PI,2.53,75,0.284760768266,0.063297529,0.053
PI,2.535,75,0.282297039928,0.06199595,0.053
PI,2.54,75,0.282297039928,0.060800507,0.053
PI,2.545,75,0.28241398419,0.059715301,0.053
PI,2.55,75,0.28241398419,0.058737948,0.053
PI,2.555,75,0.283760072279,0.057890555,0.053
PI,2.56,75,0.283760072279,0.057145447,0.053
PI,2.565,75,0.285303945677,0.05652383,0.053
PI,2.57,75,0.285303945677,0.055991361,0.053
PI,2.575,75,0.286445547584,0.055559104,0.053
PI,2.58,75,0.286445547584,0.055198193,0.053
PI,2.585,75,0.286978012074,0.054908661,0.053
PI,2.59,75,0.286978012074,0.054672798,0.053
PI,2.595,75,0.286946808933,0.054482067,0.053
PI,2.6,75,0.286946808933,0.054330074,0.053
PI,2.605,75,0.286503279231,0.054202795,0.053
PI,2.61,75,0.286503279231,0.054102445,0.053
PI,2.615,75,0.285820664685,0.05401228,0.053
PI,2.62,75,0.285820664685,0.053939906,0.053
PI,2.625,75,0.285062729489,0.053868505,0.053
PI,2.63,75,0.285062729489,0.053808156,0.053
PI,2.635,75,0.284366360161,0.053744404,0.053
PI,2.64,75,0.284366360161,0.053687516,0.053
PI,2.645,75,0.283821701169,0.053626965,0.053
PI,2.65,75,0.283821701169,0.053571496,0.053
PI,2.655,75,0.28345678799,0.053514666,0.053
PI,2.66,75,0.28345678799,0.053462802,0.053
PI,2.665,75,0.2832435408,0.053412506,0.053
PI,2.67,75,0.2832435408,0.053367657,0.053
PI,2.675,75,0.283123227828,0.053326402,0.053
PI,2.68,75,0.283123227828,0.05329085,0.053
PI,2.685,75,0.283036636553,0.053259458,0.053
PI,2.69,75,0.283036636553,0.053233498,0.053
PI,2.695,75,0.282943068619,0.053211043,0.053
PI,2.7,75,0.282943068619,0.053193298,0.053
PI,2.705,75,0.282824991994,0.053177775,0.053
PI,2.71,75,0.282824991994,0.053166043,0.053
PI,2.715,75,0.282682953308,0.053155211,0.053
PI,2.72,75,0.282682953308,0.053147316,0.053
PI,2.725,75,0.282526495888,0.053139308,0.053
PI,2.73,75,0.282526495888,0.053133572,0.053
PI,2.735,75,0.282366576515,0.053127108,0.053
PI,2.74,75,0.282366576515,0.053122458,0.053
PI,2.745,75,0.282211667918,0.053116803,0.053
PI,2.75,75,0.282211667918,0.053112673,0.053
PI,2.755,75,0.282066676477,0.053107487,0.053
PI,2.76,75,0.282066676477,0.053103661,0.053
PI,2.765,75,0.281933335785,0.053098864,0.053
PI,2.77,75,0.281933335785,0.05309535,0.053
PI,2.775,75,0.281810805841,0.053091001,0.053
PI,2.78,75,0.281810805841,0.053087903,0.053
PI,2.785,75,0.28169664639,0.053084087,0.053
PI,2.79,75,0.28169664639,0.053081498,0.053
PI,2.795,75,0.281588018135,0.053078257,0.053
PI,2.8,75,0.281588018135,0.053076205,0.053
PI,2.805,75,0.281482560507,0.05307351,0.053
PI,2.81,75,0.281482560507,0.053071947,0.053
PI,2.815,75,0.281378869731,0.053069701,0.053
PI,2.82,75,0.281378869731,0.053068509,0.053
PI,2.825,75,0.281276693062,0.053066574,0.053
PI,2.83,75,0.281276693062,0.053065608,0.053
PI,2.835,75,0.28117665859,0.053063855,0.053
PI,2.84,75,0.28117665859,0.053062995,0.053
PI,2.845,75,0.281079645758,0.053061331,0.053
PI,2.85,75,0.281079645758,0.0530605,0.053
PI,2.855,75,0.280986394277,0.053058878,0.053
PI,2.86,75,0.280986394277,0.053058045,0.053
PI,2.865,75,0.280897268592,0.053056458,0.053
PI,2.87,75,0.280897268592,0.053055633,0.053
PI,2.875,75,0.280812175788,0.053054101,0.053
PI,2.88,75,0.280812175788,0.05305331,0.053
PI,2.885,75,0.280730701481,0.053051857,0.053
PI,2.89,75,0.280730701481,0.053051131,0.053
PI,2.895,75,0.280652283628,0.053049778,0.053
PI,2.9,75,0.280652283628,0.053049136,0.053
PI,2.905,75,0.280576373038,0.053047892,0.053
PI,2.91,75,0.280576373038,0.053047339,0.053
PI,2.915,75,0.280502540822,0.0530462,0.053
PI,2.92,75,0.280502540822,0.05304573,0.053
PI,2.925,75,0.280430509746,0.053044682,0.053
PI,2.93,75,0.280430509746,0.053044281,0.053
PI,2.935,75,0.280360152636,0.053043308,0.053
PI,2.94,75,0.280360152636,0.053042957,0.053
PI,2.945,75,0.280291443383,0.053042038,0.053
PI,2.95,75,0.280291443383,0.053041718,0.053
PI,2.955,75,0.280224454645,0.053040837,0.053
PI,2.96,75,0.280224454645,0.053040533,0.053
PI,2.965,75,0.280159263768,0.053039677,0.053
PI,2.97,75,0.280159263768,0.05303938,0.053
PI,2.975,75,0.280095936842,0.053038545,0.053
PI,2.98,75,0.280095936842,0.05303825,0.053
PI,2.985,75,0.280034483351,0.053037433,0.053
PI,2.99,75,0.280034483351,0.053037141,0.053
PI,2.995,75,0.279974877255,0.053036343,0.053
PI,3,75,0.279974877255,0.053036056,0.053
PI,3.005,75,0.279917059296,0.053035279,0.053
PI,3.01,75,0.279917059296,0.053034999,0.053
PI,3.015,75,0.279860957548,0.053034246,0.053
PI,3.02,75,0.279860957548,0.053033976,0.053
PI,3.025,75,0.279806478295,0.053033248,0.053
PI,3.03,75,0.279806478295,0.05303299,0.053
PI,3.035,75,0.279753539248,0.053032288,0.053
PI,3.04,75,0.279753539248,0.053032043,0.053
PI,3.045,75,0.279702060158,0.053031365,0.053
PI,3.05,75,0.279702060158,0.053031132,0.053
PI,3.055,75,0.279651993994,0.053030477,0.053
PI,3.06,75,0.279651993994,0.053030255,0.053
PI,3.065,75,0.279603291685,0.053029624,0.053
PI,3.07,75,0.279603291685,0.053029412,0.053
PI,3.075,75,0.279555893002,0.053028802,0.053
PI,3.08,75,0.279555893002,0.053028599,0.053
PI,3.085,75,0.279509767121,0.053028008,0.053
PI,3.09,75,0.279509767121,0.053027813,0.053
PI,3.095,75,0.279464882957,0.053027239,0.053
PI,3.1,75,0.279464882957,0.053027052,0.053
PI,3.105,75,0.279421207382,0.053026495,0.053
PI,3.11,75,0.279421207382,0.053026315,0.053
PI,3.115,75,0.279378703461,0.053025774,0.053
PI,3.12,75,0.279378703461,0.053025599,0.053
PI,3.125,75,0.279337350737,0.053025074,0.053
PI,3.13,75,0.279337350737,0.053024904,0.053
PI,3.135,75,0.279297112006,0.053024394,0.053
PI,3.14,75,0.279297112006,0.05302423,0.053
PI,3.145,75,0.279257950068,0.053023734,0.053
PI,3.15,75,0.279257950068,0.053023576,0.053
PI,3.155,75,0.279219835074,0.053023095,0.053
PI,3.16,75,0.279219835074,0.053022942,0.053
PI,3.165,75,0.279182731594,0.053022475,0.053
PI,3.17,75,0.279182731594,0.053022327,0.053
PI,3.175,75,0.279146611549,0.053021873,0.053
PI,3.18,75,0.279146611549,0.05302173,0.053
PI,3.185,75,0.279111448634,0.053021289,0.053
PI,3.19,75,0.279111448634,0.053021151,0.053
PI,3.195,75,0.279077210962,0.053020723,0.053
PI,3.2,75,0.279077210962,0.053020589,0.053
PI,3.205,75,0.279043873999,0.053020173,0.053
PI,3.21,75,0.279043873999,0.053020044,0.053
PI,3.215,75,0.279011407627,0.053019639,0.053
PI,3.22,75,0.279011407627,0.053019514,0.053
PI,3.225,75,0.278979796438,0.053019121,0.053
PI,3.23,75,0.278979796438,0.053019,0.053
PI,3.235,75,0.278949006506,0.053018619,0.053
PI,3.24,75,0.278949006506,0.053018502,0.053
PI,3.245,75,0.278919009487,0.05301813,0.053
PI,3.25,75,0.278919009487,0.053018017,0.053
PI,3.255,75,0.278889799095,0.053017656,0.053
PI,3.26,75,0.278889799095,0.053017546,0.053
PI,3.265,75,0.278861344946,0.053017195,0.053
PI,3.27,75,0.278861344946,0.053017089,0.053
PI,3.275,75,0.278833622241,0.053016747,0.053
PI,3.28,75,0.278833622241,0.053016644,0.053
PI,3.285,75,0.278806620883,0.053016312,0.053
PI,3.29,75,0.278806620883,0.053016212,0.053
PI,3.295,75,0.278780312261,0.053015889,0.053
PI,3.3,75,0.278780312261,0.053015792,0.053
PI,3.305,75,0.278754680699,0.053015477,0.053
PI,3.31,75,0.278754680699,0.053015383,0.053
PI,3.315,75,0.278729712291,0.053015077,0.053
PI,3.32,75,0.278729712291,0.053014986,0.053
PI,3.325,75,0.278705380198,0.053014688,0.053
PI,3.33,75,0.278705380198,0.0530146,0.053
PI,3.335,75,0.278681670515,0.053014311,0.053
PI,3.34,75,0.278681670515,0.053014225,0.053
PI,3.345,75,0.278658563754,0.053013944,0.053
PI,3.35,75,0.278658563754,0.053013861,0.053
PI,3.355,75,0.27863604043,0.053013587,0.053
PI,3.36,75,0.27863604043,0.053013506,0.053
PI,3.365,75,0.27861409576,0.053013239,0.053
PI,3.37,75,0.27861409576,0.053013161,0.053
PI,3.375,75,0.27859270645,0.053012901,0.053
PI,3.38,75,0.27859270645,0.053012825,0.053
PI,3.385,75,0.278571862135,0.053012573,0.053
PI,3.39,75,0.278571862135,0.053012499,0.053
PI,3.395,75,0.278551539521,0.053012253,0.053
PI,3.4,75,0.278551539521,0.053012181,0.053
PI_static_FF,0,50,0.416472435264,0.0529371754378,0.053
PI_static_FF,0.005,50,0.416472435264,0.052937175,0.053
PI_static_FF,0.01,50,0.416472435264,0.052937176,0.053
PI_static_FF,0.015,50,0.41658372483,0.052938597,0.053
PI_static_FF,0.02,50,0.41658372483,0.052939709,0.053
PI_static_FF,0.025,50,0.416676393996,0.052941769,0.053
PI_static_FF,0.03,50,0.416676393996,0.052943498,0.053
PI_static_FF,0.035,50,0.416755341383,0.052946045,0.053
PI_static_FF,0.04,50,0.416755341383,0.052948346,0.053
PI_static_FF,0.045,50,0.416819790404,0.05295134,0.053
PI_static_FF,0.05,50,0.416819790404,0.052954143,0.053
PI_static_FF,0.055,50,0.4168686738,0.052957441,0.053
PI_static_FF,0.06,50,0.4168686738,0.052960533,0.053
PI_static_FF,0.065,50,0.41690292786,0.052963878,0.053
PI_static_FF,0.07,50,0.41690292786,0.052966969,0.053
PI_static_FF,0.075,50,0.416925523828,0.052970105,0.053
PI_static_FF,0.08,50,0.416925523828,0.052972955,0.053
PI_static_FF,0.085,50,0.416940026986,0.052975717,0.053
PI_static_FF,0.09,50,0.416940026986,0.052978189,0.053
PI_static_FF,0.095,50,0.416949454925,0.052980512,0.053
PI_static_FF,0.1,50,0.416949454925,0.052982566,0.053
PI_static_FF,0.105,50,0.41695591181,0.05298446,0.053
PI_static_FF,0.11,50,0.41695591181,0.052986123,0.053
PI_static_FF,0.115,50,0.416960643778,0.052987641,0.053
PI_static_FF,0.12,50,0.416960643778,0.052988971,0.053
PI_static_FF,0.125,50,0.416964287348,0.052990185,0.053
PI_static_FF,0.13,50,0.416964287348,0.052991251,0.053
PI_static_FF,0.135,50,0.416967061829,0.052992227,0.053
PI_static_FF,0.14,50,0.416967061829,0.052993089,0.053
PI_static_FF,0.145,50,0.416969047036,0.052993878,0.053
PI_static_FF,0.15,50,0.416969047036,0.052994578,0.053
PI_static_FF,0.155,50,0.416970342201,0.052995217,0.053
PI_static_FF,0.16,50,0.416970342201,0.052995785,0.053
PI_static_FF,0.165,50,0.416971072969,0.052996301,0.053
PI_static_FF,0.17,50,0.416971072969,0.052996761,0.053
PI_static_FF,0.175,50,0.416971363934,0.052997176,0.053
PI_static_FF,0.18,50,0.416971363934,0.052997546,0.053
PI_static_FF,0.185,50,0.416971330216,0.052997876,0.053
PI_static_FF,0.19,50,0.416971330216,0.05299817,0.053
PI_static_FF,0.195,50,0.416971089601,0.052998428,0.053
PI_static_FF,0.2,50,0.416971089601,0.052998657,0.053
PI_static_FF,0.205,50,0.416970750844,0.052998855,0.053
PI_static_FF,0.21,50,0.416970750844,0.05299903,0.053
PI_static_FF,0.215,50,0.416970387537,0.052999178,0.053
PI_static_FF,0.22,50,0.416970387537,0.052999308,0.053
PI_static_FF,0.225,50,0.416970061934,0.052999418,0.053
PI_static_FF,0.23,50,0.416970061934,0.052999513,0.053
PI_static_FF,0.235,50,0.416969780578,0.052999593,0.053
PI_static_FF,0.24,50,0.416969780578,0.052999662,0.053
PI_static_FF,0.245,50,0.416969547796,0.052999718,0.053
PI_static_FF,0.25,50,0.416969547796,0.052999767,0.053
PI_static_FF,0.255,50,0.416969374564,0.052999806,0.053
PI_static_FF,0.26,50,0.416969374564,0.05299984,0.053
PI_static_FF,0.265,50,0.416969250601,0.052999867,0.053
PI_static_FF,0.27,50,0.416969250601,0.05299989,0.053
PI_static_FF,0.275,50,0.416969166423,0.052999908,0.053
PI_static_FF,0.28,50,0.416969166423,0.052999923,0.053
PI_static_FF,0.285,50,0.41696911866,0.052999935,0.053
PI_static_FF,0.29,50,0.41696911866,0.052999944,0.053
PI_static_FF,0.295,50,0.416969100666,0.052999952,0.053
PI_static_FF,0.3,50,0.416969100666,0.052999957,0.053
PI_static_FF,0.305,50,0.416969104289,0.052999962,0.053
PI_static_FF,0.31,50,0.416969104289,0.052999965,0.053
PI_static_FF,0.315,50,0.416969121645,0.052999967,0.053
PI_static_FF,0.32,50,0.416969121645,0.052999968,0.053
PI_static_FF,0.325,50,0.41696916159,0.052999969,0.053
PI_static_FF,0.33,50,0.41696916159,0.052999969,0.053
PI_static_FF,0.335,50,0.416969210926,0.05299997,0.053
PI_static_FF,0.34,50,0.416969210926,0.05299997,0.053
PI_static_FF,0.345,50,0.41696925849,0.05299997,0.053
PI_static_FF,0.35,50,0.41696925849,0.05299997,0.053
PI_static_FF,0.355,50,0.416969311635,0.05299997,0.053
PI_static_FF,0.36,50,0.416969311635,0.05299997,0.053
PI_static_FF,0.365,50,0.41696936478,0.05299997,0.053
PI_static_FF,0.37,50,0.41696936478,0.05299997,0.053
PI_static_FF,0.375,50,0.416969417925,0.052999971,0.053
PI_static_FF,0.38,50,0.416969417925,0.052999971,0.053
PI_static_FF,0.385,50,0.416969463718,0.052999972,0.053
PI_static_FF,0.39,50,0.416969463718,0.052999973,0.053
PI_static_FF,0.395,50,0.416969500386,0.052999974,0.053
PI_static_FF,0.4,50,0.416969500386,0.052999975,0.053
PI_static_FF,0.405,65,0.31926069703,0.051758214,0.053
PI_static_FF,0.41,65,0.31926069703,0.050775674,0.053
PI_static_FF,0.415,65,0.335614612106,0.050214649,0.053
PI_static_FF,0.42,65,0.335614612106,0.049695256,0.053
PI_static_FF,0.425,65,0.347498631681,0.049308137,0.053
PI_static_FF,0.43,65,0.347498631681,0.0488742,0.053
PI_static_FF,0.435,65,0.359389687678,0.048566787,0.053
PI_static_FF,0.44,65,0.359389687678,0.048263312,0.053
PI_static_FF,0.445,65,0.371190012564,0.048186713,0.053
PI_static_FF,0.45,65,0.371190012564,0.048248423,0.053
PI_static_FF,0.455,65,0.37969052378,0.048633275,0.053
PI_static_FF,0.46,65,0.37969052378,0.049239459,0.053
PI_static_FF,0.465,65,0.380821484013,0.050051913,0.053
PI_static_FF,0.47,65,0.380821484013,0.050977816,0.053
PI_static_FF,0.475,65,0.374702248085,0.051833008,0.053
PI_static_FF,0.48,65,0.374702248085,0.052666868,0.053
PI_static_FF,0.485,65,0.365866021383,0.053323446,0.053
PI_static_FF,0.49,65,0.365866021383,0.053957642,0.053
PI_static_FF,0.495,65,0.356965924255,0.054432155,0.053
PI_static_FF,0.5,65,0.356965924255,0.054889032,0.053
PI_static_FF,0.505,65,0.348421543253,0.055178282,0.053
PI_static_FF,0.51,65,0.348421543253,0.055428247,0.053
PI_static_FF,0.515,65,0.341110618434,0.055518361,0.053
PI_static_FF,0.52,65,0.341110618434,0.055574862,0.053
PI_static_FF,0.525,65,0.335731012487,0.055525093,0.053
PI_static_FF,0.53,65,0.335731012487,0.055470799,0.053
PI_static_FF,0.535,65,0.331934754021,0.055362819,0.053
PI_static_FF,0.54,65,0.331934754021,0.055269163,0.053
PI_static_FF,0.545,65,0.32904023536,0.055145285,0.053
PI_static_FF,0.55,65,0.32904023536,0.05503644,0.053
PI_static_FF,0.555,65,0.326731477776,0.054901853,0.053
PI_static_FF,0.56,65,0.326731477776,0.054775076,0.053
PI_static_FF,0.565,65,0.325045568,0.054625751,0.053
PI_static_FF,0.57,65,0.325045568,0.054479691,0.053
PI_static_FF,0.575,65,0.324072799278,0.05432155,0.053
PI_static_FF,0.58,65,0.324072799278,0.054168851,0.053
PI_static_FF,0.585,65,0.323736935813,0.054019089,0.053
PI_static_FF,0.59,65,0.323736935813,0.053880485,0.053
PI_static_FF,0.595,65,0.323786488317,0.053756249,0.053
PI_static_FF,0.6,65,0.323786488317,0.053646789,0.053
PI_static_FF,0.605,65,0.323944927389,0.053554853,0.053
PI_static_FF,0.61,65,0.323944927389,0.053477137,0.053
PI_static_FF,0.615,65,0.324046484073,0.053414038,0.053
PI_static_FF,0.62,65,0.324046484073,0.053362562,0.053
PI_static_FF,0.625,65,0.324043633086,0.05332138,0.053
PI_static_FF,0.63,65,0.324043633086,0.053289434,0.053
PI_static_FF,0.635,65,0.323939018255,0.053264018,0.053
PI_static_FF,0.64,65,0.323939018255,0.053245797,0.053
PI_static_FF,0.645,65,0.323747121092,0.053230606,0.053
PI_static_FF,0.65,65,0.323747121092,0.053220376,0.053
PI_static_FF,0.655,65,0.323498596202,0.053209954,0.053
PI_static_FF,0.66,65,0.323498596202,0.053202232,0.053
PI_static_FF,0.665,65,0.323241601455,0.05319217,0.053
PI_static_FF,0.67,65,0.323241601455,0.053183193,0.053
PI_static_FF,0.675,65,0.323023329166,0.053171379,0.053
PI_static_FF,0.68,65,0.323023329166,0.05316003,0.053
PI_static_FF,0.685,65,0.322869105612,0.053146703,0.053
PI_static_FF,0.69,65,0.322869105612,0.053134013,0.053
PI_static_FF,0.695,65,0.322776898955,0.05312073,0.053
PI_static_FF,0.7,65,0.322776898955,0.053108568,0.053
PI_static_FF,0.705,65,0.322726575855,0.053096955,0.053
PI_static_FF,0.71,65,0.322726575855,0.053086845,0.053
PI_static_FF,0.715,65,0.32269396307,0.053077807,0.053
PI_static_FF,0.72,65,0.32269396307,0.05307037,0.053
PI_static_FF,0.725,65,0.322661247367,0.053063965,0.053
PI_static_FF,0.73,65,0.322661247367,0.053059026,0.053
PI_static_FF,0.735,65,0.322619992144,0.053054782,0.053
PI_static_FF,0.74,65,0.322619992144,0.053051775,0.053
PI_static_FF,0.745,65,0.322568739589,0.053049065,0.053
PI_static_FF,0.75,65,0.322568739589,0.053047361,0.053
PI_static_FF,0.755,65,0.322509473522,0.053045609,0.053
PI_static_FF,0.76,65,0.322509473522,0.053044659,0.053
PI_static_FF,0.765,65,0.322445439607,0.053043395,0.053
PI_static_FF,0.77,65,0.322445439607,0.05304276,0.053
PI_static_FF,0.775,65,0.322380288337,0.053041641,0.053
PI_static_FF,0.78,65,0.322380288337,0.053041023,0.053
PI_static_FF,0.785,65,0.322317310062,0.05303986,0.053
PI_static_FF,0.79,65,0.322317310062,0.053039131,0.053
PI_static_FF,0.795,65,0.322258548498,0.053037887,0.053
PI_static_FF,0.8,65,0.322258548498,0.053037064,0.053
PI_static_FF,0.805,65,0.322204425276,0.053035806,0.053
PI_static_FF,0.81,65,0.322204425276,0.053034983,0.053
PI_static_FF,0.815,65,0.322154066676,0.053033801,0.053
PI_static_FF,0.82,65,0.322154066676,0.053033066,0.053
PI_static_FF,0.825,65,0.322106188781,0.053032013,0.053
PI_static_FF,0.83,65,0.322106188781,0.053031403,0.053
PI_static_FF,0.835,65,0.32205983935,0.053030486,0.053
PI_static_FF,0.84,65,0.32205983935,0.053029992,0.053
PI_static_FF,0.845,65,0.322014583127,0.053029185,0.053
PI_static_FF,0.85,65,0.322014583127,0.053028775,0.053
PI_static_FF,0.855,65,0.321970400132,0.053028043,0.053
PI_static_FF,0.86,65,0.321970400132,0.053027683,0.053
PI_static_FF,0.865,65,0.321927454007,0.053026999,0.053
PI_static_FF,0.87,65,0.321927454007,0.053026666,0.053
PI_static_FF,0.875,65,0.321885890932,0.053026014,0.053
PI_static_FF,0.88,65,0.321885890932,0.053025698,0.053
PI_static_FF,0.885,65,0.321845769207,0.053025074,0.053
PI_static_FF,0.89,65,0.321845769207,0.053024774,0.053
PI_static_FF,0.895,65,0.321807038789,0.053024177,0.053
PI_static_FF,0.9,65,0.321807038789,0.053023895,0.053
PI_static_FF,0.905,65,0.321769614381,0.053023326,0.053
PI_static_FF,0.91,65,0.321769614381,0.053023064,0.053
PI_static_FF,0.915,65,0.321733394208,0.053022524,0.053
PI_static_FF,0.92,65,0.321733394208,0.053022281,0.053
PI_static_FF,0.925,65,0.321698293237,0.053021769,0.053
PI_static_FF,0.93,65,0.321698293237,0.053021544,0.053
PI_static_FF,0.935,65,0.321664241142,0.053021056,0.053
PI_static_FF,0.94,65,0.321664241142,0.053020845,0.053
PI_static_FF,0.945,65,0.321631215253,0.053020377,0.053
PI_static_FF,0.95,65,0.321631215253,0.053020175,0.053
PI_static_FF,0.955,65,0.321599214424,0.053019724,0.053
PI_static_FF,0.96,65,0.321599214424,0.053019529,0.053
PI_static_FF,0.965,65,0.321568224042,0.053019092,0.053
PI_static_FF,0.97,65,0.321568224042,0.053018902,0.053
PI_static_FF,0.975,65,0.321538238355,0.053018476,0.053
PI_static_FF,0.98,65,0.321538238355,0.05301829,0.053
PI_static_FF,0.985,65,0.321509253112,0.053017877,0.053
PI_static_FF,0.99,65,0.321509253112,0.053017696,0.053
PI_static_FF,0.995,65,0.321481219685,0.053017296,0.053
PI_static_FF,1,65,0.321481219685,0.053017121,0.053
PI_static_FF,1.005,65,0.321454098834,0.053016735,0.053
PI_static_FF,1.01,65,0.321454098834,0.053016567,0.053
PI_static_FF,1.015,65,0.321427842195,0.053016195,0.053
PI_static_FF,1.02,65,0.321427842195,0.053016034,0.053
PI_static_FF,1.025,65,0.321402412568,0.053015676,0.053
PI_static_FF,1.03,65,0.321402412568,0.053015524,0.053
PI_static_FF,1.035,65,0.321377758046,0.053015179,0.053
PI_static_FF,1.04,65,0.321377758046,0.053015035,0.053
PI_static_FF,1.045,65,0.321353852589,0.053014704,0.053
PI_static_FF,1.05,65,0.321353852589,0.053014566,0.053
PI_static_FF,1.055,65,0.321330666348,0.053014248,0.053
PI_static_FF,1.06,65,0.321330666348,0.053014118,0.053
PI_static_FF,1.065,65,0.321308156541,0.053013812,0.053
PI_static_FF,1.07,65,0.321308156541,0.053013687,0.053
PI_static_FF,1.075,65,0.321286315376,0.053013392,0.053
PI_static_FF,1.08,65,0.321286315376,0.053013274,0.053
PI_static_FF,1.085,65,0.321265105385,0.053012989,0.053
PI_static_FF,1.09,65,0.321265105385,0.053012876,0.053
PI_static_FF,1.095,65,0.321244516737,0.053012602,0.053
PI_static_FF,1.1,65,0.321244516737,0.053012494,0.053
PI_static_FF,1.105,65,0.321224515509,0.053012229,0.053
PI_static_FF,1.11,65,0.321224515509,0.053012125,0.053
PI_static_FF,1.115,65,0.321205095412,0.05301187,0.053
PI_static_FF,1.12,65,0.321205095412,0.053011771,0.053
PI_static_FF,1.125,65,0.321186218714,0.053011524,0.053
PI_static_FF,1.13,65,0.321186218714,0.053011429,0.053
PI_static_FF,1.135,65,0.321167880898,0.05301119,0.053
PI_static_FF,1.14,65,0.321167880898,0.053011098,0.053
PI_static_FF,1.145,65,0.32115006806,0.053010868,0.053
PI_static_FF,1.15,65,0.32115006806,0.05301078,0.053
PI_static_FF,1.155,65,0.321132746007,0.053010556,0.053
PI_static_FF,1.16,65,0.321132746007,0.053010472,0.053
PI_static_FF,1.165,65,0.321115913767,0.053010256,0.053
PI_static_FF,1.17,65,0.321115913767,0.053010174,0.053
PI_static_FF,1.175,65,0.321099553625,0.053009965,0.053
PI_static_FF,1.18,65,0.321099553625,0.053009887,0.053
PI_static_FF,1.185,65,0.321083640515,0.053009683,0.053
PI_static_FF,1.19,65,0.321083640515,0.053009608,0.053
PI_static_FF,1.195,65,0.321068177006,0.053009411,0.053
PI_static_FF,1.2,65,0.321068177006,0.053009338,0.053
PI_static_FF,1.205,65,0.321053141574,0.053009147,0.053
PI_static_FF,1.21,65,0.321053141574,0.053009077,0.053
PI_static_FF,1.215,65,0.321038518276,0.053008892,0.053
PI_static_FF,1.22,65,0.321038518276,0.053008824,0.053
PI_static_FF,1.225,65,0.32102429852,0.053008644,0.053
PI_static_FF,1.23,65,0.32102429852,0.053008578,0.053
PI_static_FF,1.235,65,0.321010475488,0.053008404,0.053
PI_static_FF,1.24,65,0.321010475488,0.05300834,0.053
PI_static_FF,1.245,65,0.320997029425,0.053008171,0.053
PI_static_FF,1.25,65,0.320997029425,0.053008109,0.053
PI_static_FF,1.255,65,0.320983953513,0.053007945,0.053
PI_static_FF,1.26,65,0.320983953513,0.053007885,0.053
PI_static_FF,1.265,65,0.32097123535,0.053007725,0.053
PI_static_FF,1.27,65,0.32097123535,0.053007667,0.053
PI_static_FF,1.275,65,0.32095886989,0.053007512,0.053
PI_static_FF,1.28,65,0.32095886989,0.053007456,0.053
PI_static_FF,1.285,65,0.32094683915,0.053007306,0.053
PI_static_FF,1.29,65,0.32094683915,0.053007251,0.053
PI_static_FF,1.295,65,0.320935138082,0.053007105,0.053
PI_static_FF,1.3,65,0.320935138082,0.053007052,0.053
PI_static_FF,1.305,65,0.320923756057,0.053006909,0.053
PI_static_FF,1.31,65,0.320923756057,0.053006858,0.053
PI_static_FF,1.315,65,0.320912689799,0.05300672,0.053
PI_static_FF,1.32,65,0.320912689799,0.05300667,0.053
PI_static_FF,1.325,65,0.320901923098,0.053006535,0.053
PI_static_FF,1.33,65,0.320901923098,0.053006487,0.053
PI_static_FF,1.335,65,0.320891452677,0.053006356,0.053
PI_static_FF,1.34,65,0.320891452677,0.053006309,0.053
PI_static_FF,1.345,65,0.320881269678,0.053006182,0.053
PI_static_FF,1.35,65,0.320881269678,0.053006136,0.053
PI_static_FF,1.355,65,0.320871365245,0.053006013,0.053
PI_static_FF,1.36,65,0.320871365245,0.053005969,0.053
PI_static_FF,1.365,65,0.320861723167,0.053005849,0.053
PI_static_FF,1.37,65,0.320861723167,0.053005806,0.053
PI_static_FF,1.375,65,0.32085234752,0.053005689,0.053
PI_static_FF,1.38,65,0.32085234752,0.053005647,0.053
PI_static_FF,1.385,65,0.320843231218,0.053005534,0.053
PI_static_FF,1.39,65,0.320843231218,0.053005493,0.053
PI_static_FF,1.395,65,0.320834359823,0.053005383,0.053
PI_static_FF,1.4,65,0.320834359823,0.053005343,0.053
PI_static_FF,1.405,65,0.320825731829,0.053005236,0.053
PI_static_FF,1.41,64.5625,0.320825731829,0.053005197,0.053
PI_static_FF,1.415,64.125,0.32520803187,0.053071701,0.053
PI_static_FF,1.42,63.6875,0.32520803187,0.05312724,0.053
PI_static_FF,1.425,63.25,0.328818517363,0.053226788,0.053
PI_static_FF,1.43,62.8125,0.328818517363,0.053312097,0.053
PI_static_FF,1.435,62.375,0.331882890619,0.053433229,0.053
PI_static_FF,1.44,61.9375,0.331882890619,0.053541365,0.053
PI_static_FF,1.445,61.5,0.334431134369,0.053677666,0.053
PI_static_FF,1.45,61.0625,0.334431134369,0.053799651,0.053
PI_static_FF,1.455,60.625,0.336504066222,0.053937982,0.053
PI_static_FF,1.46,60.1875,0.336504066222,0.054054747,0.053
PI_static_FF,1.465,59.75,0.338293795394,0.054173729,0.053
PI_static_FF,1.47,59.3125,0.338293795394,0.054261311,0.053
PI_static_FF,1.475,58.875,0.340146477415,0.054343812,0.053
PI_static_FF,1.48,58.4375,0.340146477415,0.054389879,0.053
PI_static_FF,1.485,58,0.342372308191,0.054434636,0.053
PI_static_FF,1.49,57.5625,0.342372308191,0.054443178,0.053
PI_static_FF,1.495,57.125,0.345097494299,0.054458884,0.053
PI_static_FF,1.5,56.6875,0.345097494299,0.054438819,0.053
PI_static_FF,1.505,56.25,0.348334514966,0.054433417,0.053
PI_static_FF,1.51,55.8125,0.348334514966,0.054391686,0.053
PI_static_FF,1.515,55.375,0.352085282657,0.054371908,0.053
PI_static_FF,1.52,54.9375,0.352085282657,0.054315873,0.053
PI_static_FF,1.525,54.5,0.356331782139,0.054289249,0.053
PI_static_FF,1.53,54.0625,0.356331782139,0.054226611,0.053
PI_static_FF,1.535,53.625,0.361023356852,0.054199482,0.053
PI_static_FF,1.54,53.1875,0.361023356852,0.054135571,0.053
PI_static_FF,1.545,52.75,0.366109289478,0.054111265,0.053
PI_static_FF,1.55,52.3125,0.366109289478,0.054048392,0.053
PI_static_FF,1.555,51.875,0.371563350774,0.054028048,0.053
PI_static_FF,1.56,51.4375,0.371563350774,0.053967198,0.053
PI_static_FF,1.565,51,0.377376053991,0.05395171,0.053
PI_static_FF,1.57,50.5625,0.377376053991,0.05389437,0.053
PI_static_FF,1.575,50.125,0.383533231544,0.053885517,0.053
PI_static_FF,1.58,49.6875,0.383533231544,0.053833921,0.053
PI_static_FF,1.585,49.25,0.390002954881,0.053833636,0.053
PI_static_FF,1.59,48.8125,0.390002954881,0.053789496,0.053
PI_static_FF,1.595,48.375,0.396747677762,0.053798353,0.053
PI_static_FF,1.6,47.9375,0.396747677762,0.053761488,0.053
PI_static_FF,1.605,47.5,0.403752431236,0.053778261,0.053
PI_static_FF,1.61,47.0625,0.403752431236,0.053746872,0.053
PI_static_FF,1.615,46.625,0.411028022654,0.053769503,0.053
PI_static_FF,1.62,46.1875,0.411028022654,0.053741497,0.053
PI_static_FF,1.625,45.75,0.418600295565,0.0537683,0.053
PI_static_FF,1.63,45.3125,0.418600295565,0.053742011,0.053
PI_static_FF,1.635,44.875,0.426498112084,0.053771795,0.053
PI_static_FF,1.64,44.4375,0.426498112084,0.053746259,0.053
PI_static_FF,1.645,44,0.434749169539,0.053778401,0.053
PI_static_FF,1.65,43.5625,0.434749169539,0.053753121,0.053
PI_static_FF,1.655,43.125,0.443379249287,0.053787632,0.053
PI_static_FF,1.66,42.6875,0.443379249287,0.053762722,0.053
PI_static_FF,1.665,42.25,0.452409040291,0.053799962,0.053
PI_static_FF,1.67,41.8125,0.452409040291,0.053775982,0.053
PI_static_FF,1.675,41.375,0.461855469604,0.053816398,0.053
PI_static_FF,1.68,40.9375,0.461855469604,0.053793678,0.053
PI_static_FF,1.685,40.5,0.471737448454,0.05383762,0.053
PI_static_FF,1.69,40.0625,0.471737448454,0.053816109,0.053
PI_static_FF,1.695,39.625,0.48207888184,0.053863377,0.053
PI_static_FF,1.7,39.1875,0.48207888184,0.053842694,0.053
PI_static_FF,1.705,38.75,0.492912805284,0.053892992,0.053
PI_static_FF,1.71,38.3125,0.492912805284,0.053872674,0.053
PI_static_FF,1.715,37.875,0.504278164664,0.053925873,0.053
PI_static_FF,1.72,37.4375,0.504278164664,0.053905699,0.053
PI_static_FF,1.725,37,0.516216254126,0.053961717,0.053
PI_static_FF,1.73,36.5625,0.516216254126,0.053941509,0.053
PI_static_FF,1.735,36.125,0.528772841358,0.054000507,0.053
PI_static_FF,1.74,35.6875,0.528772841358,0.053980224,0.053
PI_static_FF,1.745,35.25,0.541996458214,0.054042407,0.053
PI_static_FF,1.75,34.8125,0.541996458214,0.054022145,0.053
PI_static_FF,1.755,34.375,0.5559398651,0.054087684,0.053
PI_static_FF,1.76,33.9375,0.5559398651,0.054067572,0.053
PI_static_FF,1.765,33.5,0.57066185252,0.05413671,0.053
PI_static_FF,1.77,33.0625,0.57066185252,0.054116687,0.053
PI_static_FF,1.775,32.625,0.586229018055,0.054189827,0.053
PI_static_FF,1.78,32.1875,0.586229018055,0.054169807,0.053
PI_static_FF,1.785,31.75,0.602715187318,0.054246897,0.053
PI_static_FF,1.79,31.3125,0.602715187318,0.054226789,0.053
PI_static_FF,1.795,30.875,0.620206810907,0.054308161,0.053
PI_static_FF,1.8,30.4375,0.620206810907,0.054287914,0.053
PI_static_FF,1.805,30,0.638798770708,0.054373826,0.053
PI_static_FF,1.81,30,0.638798770708,0.054353263,0.053
PI_static_FF,1.815,30,0.636036761667,0.054226489,0.053
PI_static_FF,1.82,30,0.636036761667,0.054049663,0.053
PI_static_FF,1.825,30,0.635871634264,0.053826866,0.053
PI_static_FF,1.83,30,0.635871634264,0.053562972,0.053
PI_static_FF,1.835,30,0.637590485893,0.053282027,0.053
PI_static_FF,1.84,30,0.637590485893,0.052975964,0.053
PI_static_FF,1.845,30,0.640909077643,0.052691439,0.053
PI_static_FF,1.85,30,0.640909077643,0.052403365,0.053
PI_static_FF,1.855,30,0.645161613735,0.05216295,0.053
PI_static_FF,1.86,30,0.645161613735,0.051927967,0.053
PI_static_FF,1.865,30,0.649713851703,0.051747981,0.053
PI_static_FF,1.87,30,0.649713851703,0.051576407,0.053
PI_static_FF,1.875,30,0.654197755071,0.051461846,0.053
PI_static_FF,1.88,30,0.654197755071,0.051357987,0.053
PI_static_FF,1.885,30,0.658325553156,0.051307831,0.053
PI_static_FF,1.89,30,0.658325553156,0.051266364,0.053
PI_static_FF,1.895,30,0.661908024519,0.05126781,0.053
PI_static_FF,1.9,30,0.661908024519,0.051270242,0.053
PI_static_FF,1.905,30,0.664950647887,0.051300559,0.053
PI_static_FF,1.91,30,0.664950647887,0.051322264,0.053
PI_static_FF,1.915,30,0.667632429162,0.05135984,0.053
PI_static_FF,1.92,30,0.667632429162,0.051383579,0.053
PI_static_FF,1.925,30,0.670153727954,0.051419607,0.053
PI_static_FF,1.93,30,0.670153727954,0.051442936,0.053
PI_static_FF,1.935,30,0.672580803165,0.051480647,0.053
PI_static_FF,1.94,30,0.672580803165,0.051509279,0.053
PI_static_FF,1.945,30,0.674851363846,0.051553755,0.053
PI_static_FF,1.95,30,0.674851363846,0.051590937,0.053
PI_static_FF,1.955,30,0.67689179646,0.051641825,0.053
PI_static_FF,1.96,30,0.67689179646,0.0516845,0.053
PI_static_FF,1.965,30,0.678700042048,0.051736987,0.053
PI_static_FF,1.97,30,0.678700042048,0.051779835,0.053
PI_static_FF,1.975,30,0.680329512411,0.051829836,0.053
PI_static_FF,1.98,30,0.680329512411,0.051870236,0.053
PI_static_FF,1.985,30,0.681826373405,0.051917148,0.053
PI_static_FF,1.99,30,0.681826373405,0.051955695,0.053
PI_static_FF,1.995,30,0.683199424428,0.052000845,0.053
PI_static_FF,2,30,0.683199424428,0.052038765,0.053
PI_static_FF,2.005,30,0.684438649647,0.052082655,0.053
PI_static_FF,2.01,30,0.684438649647,0.05211974,0.053
PI_static_FF,2.015,30,0.68554611958,0.052161595,0.053
PI_static_FF,2.02,30,0.68554611958,0.052196675,0.053
PI_static_FF,2.025,30,0.686539845867,0.052235382,0.053
PI_static_FF,2.03,30,0.686539845867,0.052267449,0.053
PI_static_FF,2.035,30,0.687442579731,0.052302477,0.053
PI_static_FF,2.04,30,0.687442579731,0.052331269,0.053
PI_static_FF,2.045,30,0.688271065809,0.052362754,0.053
PI_static_FF,2.05,30,0.688271065809,0.052388566,0.053
PI_static_FF,2.055,30,0.68903445424,0.052416932,0.053
PI_static_FF,2.06,30,0.68903445424,0.052440113,0.053
PI_static_FF,2.065,30,0.68973861714,0.052465658,0.053
PI_static_FF,2.07,30,0.68973861714,0.05248641,0.053
PI_static_FF,2.075,30,0.690390064451,0.052509316,0.053
PI_static_FF,2.08,30,0.690390064451,0.052527757,0.053
PI_static_FF,2.085,30,0.690995890838,0.052548242,0.053
PI_static_FF,2.09,30,0.690995890838,0.052564628,0.053
PI_static_FF,2.095,30,0.691561380204,0.052582996,0.053
PI_static_FF,2.1,30,0.691561380204,0.052597606,0.053
PI_static_FF,2.105,30,0.692090175354,0.05261415,0.053
PI_static_FF,2.11,30,0.692090175354,0.052627261,0.053
PI_static_FF,2.115,30,0.692584981889,0.05264224,0.053
PI_static_FF,2.12,30,0.692584981889,0.052654051,0.053
PI_static_FF,2.125,30,0.693048319121,0.052667638,0.053
PI_static_FF,2.13,30,0.693048319121,0.052678283,0.053
PI_static_FF,2.135,30,0.693483005221,0.052690612,0.053
PI_static_FF,2.14,30,0.693483005221,0.052700203,0.053
PI_static_FF,2.145,30,0.693891763003,0.052711403,0.053
PI_static_FF,2.15,30,0.693891763003,0.052720052,0.053
PI_static_FF,2.155,30,0.694276916255,0.052730256,0.053
PI_static_FF,2.16,30,0.694276916255,0.052738088,0.053
PI_static_FF,2.165,30,0.694640236843,0.052747419,0.053
PI_static_FF,2.17,30,0.694640236843,0.052754539,0.053
PI_static_FF,2.175,30,0.694983260159,0.052763093,0.053
PI_static_FF,2.18,30,0.694983260159,0.052769577,0.053
PI_static_FF,2.185,30,0.695307529421,0.052777435,0.053
PI_static_FF,2.19,30,0.695307529421,0.052783362,0.053
PI_static_FF,2.195,30,0.695614371382,0.052790605,0.053
PI_static_FF,2.2,30,0.695614371382,0.052796036,0.053
PI_static_FF,2.205,30,0.695904961694,0.052802728,0.053
PI_static_FF,2.21,30,0.695904961694,0.052807713,0.053
PI_static_FF,2.215,30,0.696180430325,0.052813911,0.053
PI_static_FF,2.22,30,0.696180430325,0.052818508,0.053
PI_static_FF,2.225,30,0.696441697937,0.052824263,0.053
PI_static_FF,2.23,30,0.696441697937,0.052828507,0.053
PI_static_FF,2.235,30,0.696689694691,0.052833859,0.053
PI_static_FF,2.24,30,0.696689694691,0.052837785,0.053
PI_static_FF,2.245,30,0.696925279274,0.052842773,0.053
PI_static_FF,2.25,30,0.696925279274,0.052846416,0.053
PI_static_FF,2.255,30,0.69714918486,0.052851075,0.053
PI_static_FF,2.26,30,0.69714918486,0.052854461,0.053
PI_static_FF,2.265,30,0.697362109117,0.052858818,0.053
PI_static_FF,2.27,30,0.697362109117,0.052861971,0.053
PI_static_FF,2.275,30,0.697564715173,0.052866048,0.053
PI_static_FF,2.28,30,0.697564715173,0.052868981,0.053
PI_static_FF,2.285,30,0.697757693447,0.052872802,0.053
PI_static_FF,2.29,30,0.697757693447,0.05287554,0.053
PI_static_FF,2.295,30,0.697941569424,0.052879127,0.053
PI_static_FF,2.3,30,0.697941569424,0.052881686,0.053
PI_static_FF,2.305,30,0.69811686266,0.052885059,0.053
PI_static_FF,2.31,30,0.69811686266,0.052887451,0.053
PI_static_FF,2.315,30,0.698284069509,0.052890622,0.053
PI_static_FF,2.32,30,0.698284069509,0.052892864,0.053
PI_static_FF,2.325,30,0.698443651693,0.052895854,0.053
PI_static_FF,2.33,30,0.698443651693,0.05289796,0.053
PI_static_FF,2.335,30,0.698595975449,0.052900782,0.053
PI_static_FF,2.34,30,0.698595975449,0.052902762,0.053
PI_static_FF,2.345,30,0.698741433237,0.052905427,0.053
PI_static_FF,2.35,30,0.698741433237,0.05290729,0.053
PI_static_FF,2.355,30,0.69888039883,0.052909809,0.053
PI_static_FF,2.36,30,0.69888039883,0.052911564,0.053
PI_static_FF,2.365,30,0.699013210573,0.052913949,0.053
PI_static_FF,2.37,30,0.699013210573,0.052915603,0.053
PI_static_FF,2.375,30,0.699140178731,0.052917863,0.053
PI_static_FF,2.38,30,0.699140178731,0.052919426,0.053
PI_static_FF,2.385,30,0.699261579912,0.052921568,0.053
PI_static_FF,2.39,30,0.699261579912,0.052923046,0.053
PI_static_FF,2.395,30,0.69937770118,0.052925079,0.053
PI_static_FF,2.4,30,0.69937770118,0.052926478,0.053
PI_static_FF,2.405,75,0.266045166728,0.049055807,0.053
PI_static_FF,2.41,75,0.266045166728,0.046171807,0.053
PI_static_FF,2.415,75,0.315838211408,0.044380805,0.053
PI_static_FF,2.42,75,0.315838211408,0.042666769,0.053
PI_static_FF,2.425,75,0.353704669484,0.041231093,0.053
PI_static_FF,2.43,75,0.353704669484,0.039695287,0.053
PI_static_FF,2.435,75,0.393857403721,0.038475995,0.053
PI_static_FF,2.44,75,0.393857403721,0.037345409,0.053
PI_static_FF,2.445,75,0.434703858815,0.036953087,0.053
PI_static_FF,2.45,75,0.434703858815,0.037248976,0.053
PI_static_FF,2.455,75,0.46314497424,0.038888829,0.053
PI_static_FF,2.46,75,0.46314497424,0.041588355,0.053
PI_static_FF,2.465,75,0.459143215866,0.044988116,0.053
PI_static_FF,2.47,75,0.459143215866,0.048679545,0.053
PI_static_FF,2.475,75,0.427221932073,0.051695833,0.053
PI_static_FF,2.48,75,0.427221932073,0.054522338,0.053
PI_static_FF,2.485,75,0.391917275848,0.056519356,0.053
PI_static_FF,2.49,75,0.391917275848,0.05835597,0.053
PI_static_FF,2.495,75,0.361034196144,0.05944868,0.053
PI_static_FF,2.5,75,0.361034196144,0.060333802,0.053
PI_static_FF,2.505,75,0.337004355371,0.060594308,0.053
PI_static_FF,2.51,75,0.337004355371,0.060714185,0.053
PI_static_FF,2.515,75,0.321215812252,0.060491928,0.053
PI_static_FF,2.52,75,0.321215812252,0.060271717,0.053
PI_static_FF,2.525,75,0.310803320863,0.059917014,0.053
PI_static_FF,2.53,75,0.310803320863,0.059629183,0.053
PI_static_FF,2.535,75,0.302645619523,0.059268541,0.053
PI_static_FF,2.54,75,0.302645619523,0.058970184,0.053
PI_static_FF,2.545,75,0.295747223714,0.058600054,0.053
PI_static_FF,2.55,75,0.295747223714,0.058266292,0.053
PI_static_FF,2.555,75,0.290346314185,0.05786203,0.053
PI_static_FF,2.56,75,0.290346314185,0.057474906,0.053
PI_static_FF,2.565,75,0.28683563694,0.057039484,0.053
PI_static_FF,2.57,75,0.28683563694,0.056618104,0.053
PI_static_FF,2.575,75,0.285207862088,0.056186037,0.053
PI_static_FF,2.58,75,0.285207862088,0.055776937,0.053
PI_static_FF,2.585,75,0.2849829576,0.055392942,0.053
PI_static_FF,2.59,75,0.2849829576,0.055042501,0.053
PI_static_FF,2.595,75,0.285463455116,0.054737202,0.053
PI_static_FF,2.6,75,0.285463455116,0.054469438,0.053
PI_static_FF,2.605,75,0.286058532814,0.054248471,0.053
PI_static_FF,2.61,75,0.286058532814,0.054061559,0.053
PI_static_FF,2.615,75,0.286454298595,0.053912516,0.053
PI_static_FF,2.62,75,0.286454298595,0.053791665,0.053
PI_static_FF,2.625,75,0.286558105986,0.053698147,0.053
PI_static_FF,2.63,75,0.286558105986,0.053627907,0.053
PI_static_FF,2.635,75,0.286359680031,0.053575241,0.053
PI_static_FF,2.64,75,0.286359680031,0.053541258,0.053
PI_static_FF,2.645,75,0.285884417899,0.053515245,0.053
PI_static_FF,2.65,75,0.285884417899,0.05350281,0.053
PI_static_FF,2.655,75,0.285208263152,0.053489612,0.053
PI_static_FF,2.66,75,0.285208263152,0.053484835,0.053
PI_static_FF,2.665,75,0.28444969408,0.053473157,0.053
PI_static_FF,2.67,75,0.28444969408,0.053465822,0.053
PI_static_FF,2.675,75,0.28373059947,0.053449014,0.053
PI_static_FF,2.68,75,0.28373059947,0.053434135,0.053
PI_static_FF,2.685,75,0.283138370249,0.053410435,0.053
PI_static_FF,2.69,75,0.283138370249,0.053387871,0.053
PI_static_FF,2.695,75,0.282709449953,0.053359164,0.053
PI_static_FF,2.7,75,0.282709449953,0.053331933,0.053
PI_static_FF,2.705,75,0.282433613095,0.053301871,0.053
PI_static_FF,2.71,75,0.282433613095,0.053274125,0.053
PI_static_FF,2.715,75,0.282270619313,0.053246336,0.053
PI_static_FF,2.72,75,0.282270619313,0.053221611,0.053
PI_static_FF,2.725,75,0.282171108977,0.053198485,0.053
PI_static_FF,2.73,75,0.282171108977,0.053178764,0.053
PI_static_FF,2.735,75,0.282093551877,0.053161129,0.053
PI_static_FF,2.74,75,0.282093551877,0.053146817,0.053
PI_static_FF,2.745,75,0.282011757462,0.053134281,0.053
PI_static_FF,2.75,75,0.282011757462,0.053124737,0.053
PI_static_FF,2.755,75,0.281914011374,0.053116298,0.053
PI_static_FF,2.76,75,0.281914011374,0.05311043,0.053
PI_static_FF,2.765,75,0.281798230076,0.053104928,0.053
PI_static_FF,2.77,75,0.281798230076,0.053101573,0.053
PI_static_FF,2.775,75,0.281667723241,0.053097922,0.053
PI_static_FF,2.78,75,0.281667723241,0.053096026,0.053
PI_static_FF,2.785,75,0.281528570255,0.053093317,0.053
PI_static_FF,2.79,75,0.281528570255,0.053092026,0.053
PI_static_FF,2.795,75,0.281387869671,0.053089601,0.053
PI_static_FF,2.8,75,0.281387869671,0.053088344,0.053
PI_static_FF,2.805,75,0.281251917035,0.053085831,0.053
PI_static_FF,2.81,75,0.281251917035,0.05308433,0.053
PI_static_FF,2.815,75,0.281124928045,0.053081615,0.053
PI_static_FF,2.82,75,0.281124928045,0.05307984,0.053
PI_static_FF,2.825,75,0.281008549582,0.053076992,0.053
PI_static_FF,2.83,75,0.281008549582,0.053075059,0.053
PI_static_FF,2.835,75,0.28090226469,0.053072217,0.053
PI_static_FF,2.84,75,0.28090226469,0.053070285,0.053
PI_static_FF,2.845,75,0.280804397872,0.053067582,0.053
PI_static_FF,2.85,75,0.280804397872,0.053065778,0.053
PI_static_FF,2.855,75,0.280713025113,0.053063295,0.053
PI_static_FF,2.86,75,0.280713025113,0.053061687,0.053
PI_static_FF,2.865,75,0.280626577921,0.053059451,0.053
PI_static_FF,2.87,75,0.280626577921,0.05305805,0.053
PI_static_FF,2.875,75,0.28054403996,0.053056049,0.053
PI_static_FF,2.88,75,0.28054403996,0.053054839,0.053
PI_static_FF,2.885,75,0.280464812838,0.053053041,0.053
PI_static_FF,2.89,75,0.280464812838,0.053051993,0.053
PI_static_FF,2.895,75,0.280388590388,0.053050367,0.053
PI_static_FF,2.9,75,0.280388590388,0.053049455,0.053
PI_static_FF,2.905,75,0.280315145099,0.053047977,0.053
PI_static_FF,2.91,75,0.280315145099,0.05304718,0.053
PI_static_FF,2.915,75,0.280244262204,0.053045829,0.053
PI_static_FF,2.92,75,0.280244262204,0.053045128,0.053
PI_static_FF,2.925,75,0.280175769895,0.053043889,0.053
PI_static_FF,2.93,75,0.280175769895,0.053043273,0.053
PI_static_FF,2.935,75,0.280109464287,0.053042131,0.053
PI_static_FF,2.94,75,0.280109464287,0.053041589,0.053
PI_static_FF,2.945,75,0.280045187557,0.053040533,0.053
PI_static_FF,2.95,75,0.280045187557,0.053040055,0.053
PI_static_FF,2.955,75,0.279982791178,0.053039073,0.053
PI_static_FF,2.96,75,0.279982791178,0.053038648,0.053
PI_static_FF,2.965,75,0.27992217853,0.053037728,0.053
PI_static_FF,2.97,75,0.27992217853,0.053037345,0.053
PI_static_FF,2.975,75,0.279863293736,0.053036476,0.053
PI_static_FF,2.98,75,0.279863293736,0.053036122,0.053
PI_static_FF,2.985,75,0.279806129017,0.053035294,0.053
PI_static_FF,2.99,75,0.279806129017,0.053034962,0.053
PI_static_FF,2.995,75,0.279750667643,0.053034165,0.053
PI_static_FF,3,75,0.279750667643,0.053033848,0.053
PI_static_FF,3.005,75,0.279696923,0.053033077,0.053
PI_static_FF,3.01,75,0.279696923,0.053032769,0.053
PI_static_FF,3.015,75,0.279644894476,0.053032022,0.053
PI_static_FF,3.02,75,0.279644894476,0.053031723,0.053
PI_static_FF,3.025,75,0.279594534772,0.053030999,0.053
PI_static_FF,3.03,75,0.279594534772,0.053030709,0.053
PI_static_FF,3.035,75,0.279545792781,0.053030008,0.053
PI_static_FF,3.04,75,0.279545792781,0.053029728,0.053
PI_static_FF,3.045,75,0.279498604462,0.053029052,0.053
PI_static_FF,3.05,75,0.279498604462,0.053028784,0.053
PI_static_FF,3.055,75,0.279452881948,0.053028132,0.053
PI_static_FF,3.06,75,0.279452881948,0.053027878,0.053
PI_static_FF,3.065,75,0.279408552339,0.053027252,0.053
PI_static_FF,3.07,75,0.279408552339,0.053027011,0.053
PI_static_FF,3.075,75,0.279365540967,0.053026411,0.053
PI_static_FF,3.08,75,0.279365540967,0.053026185,0.053
PI_static_FF,3.085,75,0.279323764039,0.053025609,0.053
PI_static_FF,3.09,75,0.279323764039,0.053025395,0.053
PI_static_FF,3.095,75,0.279283185684,0.053024841,0.053
PI_static_FF,3.1,75,0.279283185684,0.05302464,0.053
PI_static_FF,3.105,75,0.279243749481,0.053024108,0.053
PI_static_FF,3.11,75,0.279243749481,0.053023918,0.053
PI_static_FF,3.115,75,0.279205408133,0.053023405,0.053
PI_static_FF,3.12,75,0.279205408133,0.053023225,0.053
PI_static_FF,3.125,75,0.279168132589,0.053022731,0.053
PI_static_FF,3.13,75,0.279168132589,0.053022559,0.053
PI_static_FF,3.135,75,0.279131886181,0.053022082,0.053
PI_static_FF,3.14,75,0.279131886181,0.053021918,0.053
PI_static_FF,3.145,75,0.279096635782,0.053021457,0.053
PI_static_FF,3.15,75,0.279096635782,0.053021299,0.053
PI_static_FF,3.155,75,0.279062359163,0.053020853,0.053
PI_static_FF,3.16,75,0.279062359163,0.053020702,0.053
PI_static_FF,3.165,75,0.27902901735,0.053020269,0.053
PI_static_FF,3.17,75,0.27902901735,0.053020124,0.053
PI_static_FF,3.175,75,0.278996593427,0.053019705,0.053
PI_static_FF,3.18,75,0.278996593427,0.053019566,0.053
PI_static_FF,3.185,75,0.278965046384,0.05301916,0.053
PI_static_FF,3.19,75,0.278965046384,0.053019026,0.053
PI_static_FF,3.195,75,0.278934355496,0.053018633,0.053
PI_static_FF,3.2,75,0.278934355496,0.053018504,0.053
PI_static_FF,3.205,75,0.278904488874,0.053018123,0.053
PI_static_FF,3.21,75,0.278904488874,0.053017999,0.053
PI_static_FF,3.215,75,0.278875421986,0.053017629,0.053
PI_static_FF,3.22,75,0.278875421986,0.05301751,0.053
PI_static_FF,3.225,75,0.278847132067,0.053017151,0.053
PI_static_FF,3.23,75,0.278847132067,0.053017036,0.053
PI_static_FF,3.235,75,0.278819598126,0.053016689,0.053
PI_static_FF,3.24,75,0.278819598126,0.053016578,0.053
PI_static_FF,3.245,75,0.278792786238,0.053016241,0.053
PI_static_FF,3.25,75,0.278792786238,0.053016134,0.053
PI_static_FF,3.255,75,0.278766682764,0.053015806,0.053
PI_static_FF,3.26,75,0.278766682764,0.053015703,0.053
PI_static_FF,3.265,75,0.278741270255,0.053015385,0.053
PI_static_FF,3.27,75,0.278741270255,0.053015286,0.053
PI_static_FF,3.275,75,0.278716518329,0.053014977,0.053
PI_static_FF,3.28,75,0.278716518329,0.053014882,0.053
PI_static_FF,3.285,75,0.278692409538,0.053014582,0.053
PI_static_FF,3.29,75,0.278692409538,0.05301449,0.053
PI_static_FF,3.295,75,0.278668928205,0.053014198,0.053
PI_static_FF,3.3,75,0.278668928205,0.053014109,0.053
PI_static_FF,3.305,75,0.278646060424,0.053013827,0.053
PI_static_FF,3.31,75,0.278646060424,0.053013741,0.053
PI_static_FF,3.315,75,0.278623772003,0.053013466,0.053
PI_static_FF,3.32,75,0.278623772003,0.053013383,0.053
PI_static_FF,3.325,75,0.27860206197,0.053013116,0.053
PI_static_FF,3.33,75,0.27860206197,0.053013036,0.053
PI_static_FF,3.335,75,0.278580905259,0.053012776,0.053
PI_static_FF,3.34,75,0.278580905259,0.053012698,0.053
PI_static_FF,3.345,75,0.278560297086,0.053012445,0.053
PI_static_FF,3.35,75,0.278560297086,0.05301237,0.053
PI_static_FF,3.355,75,0.278540214157,0.053012124,0.053
PI_static_FF,3.36,75,0.278540214157,0.053012051,0.053
PI_static_FF,3.365,75,0.278520646109,0.053011812,0.053
PI_static_FF,3.37,75,0.278520646109,0.053011741,0.053
PI_static_FF,3.375,75,0.278501576998,0.053011508,0.053
PI_static_FF,3.38,75,0.278501576998,0.053011439,0.053
PI_static_FF,3.385,75,0.278482998232,0.053011213,0.053
PI_static_FF,3.39,75,0.278482998232,0.053011146,0.053
PI_static_FF,3.395,75,0.278464888289,0.053010926,0.053
PI_static_FF,3.4,75,0.278464888289,0.053010862,0.053
PI_dynamic_FF,0,50,0.416472435264,0.0529371754378,0.053
PI_dynamic_FF,0.005,50,0.416472435264,0.052937175,0.053
PI_dynamic_FF,0.01,50,0.416472435264,0.052937176,0.053
PI_dynamic_FF,0.015,50,0.41658372483,0.052938597,0.053
PI_dynamic_FF,0.02,50,0.41658372483,0.052939709,0.053
PI_dynamic_FF,0.025,50,0.416676393996,0.052941769,0.053
PI_dynamic_FF,0.03,50,0.416676393996,0.052943498,0.053
PI_dynamic_FF,0.035,50,0.416755341383,0.052946045,0.053
PI_dynamic_FF,0.04,50,0.416755341383,0.052948346,0.053
PI_dynamic_FF,0.045,50,0.416819790404,0.05295134,0.053
PI_dynamic_FF,0.05,50,0.416819790404,0.052954143,0.053
PI_dynamic_FF,0.055,50,0.4168686738,0.052957441,0.053
PI_dynamic_FF,0.06,50,0.4168686738,0.052960533,0.053
PI_dynamic_FF,0.065,50,0.41690292786,0.052963878,0.053
PI_dynamic_FF,0.07,50,0.41690292786,0.052966969,0.053
PI_dynamic_FF,0.075,50,0.416925523828,0.052970105,0.053
PI_dynamic_FF,0.08,50,0.416925523828,0.052972955,0.053
PI_dynamic_FF,0.085,50,0.416940026986,0.052975717,0.053
PI_dynamic_FF,0.09,50,0.416940026986,0.052978189,0.053
PI_dynamic_FF,0.095,50,0.416949454925,0.052980512,0.053
PI_dynamic_FF,0.1,50,0.416949454925,0.052982566,0.053
PI_dynamic_FF,0.105,50,0.41695591181,0.05298446,0.053
PI_dynamic_FF,0.11,50,0.41695591181,0.052986123,0.053
PI_dynamic_FF,0.115,50,0.416960643778,0.052987641,0.053
PI_dynamic_FF,0.12,50,0.416960643778,0.052988971,0.053
PI_dynamic_FF,0.125,50,0.416964287348,0.052990185,0.053
PI_dynamic_FF,0.13,50,0.416964287348,0.052991251,0.053
PI_dynamic_FF,0.135,50,0.416967061829,0.052992227,0.053
PI_dynamic_FF,0.14,50,0.416967061829,0.052993089,0.053
PI_dynamic_FF,0.145,50,0.416969047036,0.052993878,0.053
PI_dynamic_FF,0.15,50,0.416969047036,0.052994578,0.053
PI_dynamic_FF,0.155,50,0.416970342201,0.052995217,0.053
PI_dynamic_FF,0.16,50,0.416970342201,0.052995785,0.053
PI_dynamic_FF,0.165,50,0.416971072969,0.052996301,0.053
PI_dynamic_FF,0.17,50,0.416971072969,0.052996761,0.053
PI_dynamic_FF,0.175,50,0.416971363934,0.052997176,0.053
PI_dynamic_FF,0.18,50,0.416971363934,0.052997546,0.053
PI_dynamic_FF,0.185,50,0.416971330216,0.052997876,0.053
PI_dynamic_FF,0.19,50,0.416971330216,0.05299817,0.053
PI_dynamic_FF,0.195,50,0.416971089601,0.052998428,0.053
PI_dynamic_FF,0.2,50,0.416971089601,0.052998657,0.053
PI_dynamic_FF,0.205,50,0.416970750844,0.052998855,0.053
PI_dynamic_FF,0.21,50,0.416970750844,0.05299903,0.053
PI_dynamic_FF,0.215,50,0.416970387537,0.052999178,0.053
PI_dynamic_FF,0.22,50,0.416970387537,0.052999308,0.053
PI_dynamic_FF,0.225,50,0.416970061934,0.052999418,0.053
PI_dynamic_FF,0.23,50,0.416970061934,0.052999513,0.053
PI_dynamic_FF,0.235,50,0.416969780578,0.052999593,0.053
PI_dynamic_FF,0.24,50,0.416969780578,0.052999662,0.053
PI_dynamic_FF,0.245,50,0.416969547796,0.052999718,0.053
PI_dynamic_FF,0.25,50,0.416969547796,0.052999767,0.053
PI_dynamic_FF,0.255,50,0.416969374564,0.052999806,0.053
PI_dynamic_FF,0.26,50,0.416969374564,0.05299984,0.053
PI_dynamic_FF,0.265,50,0.416969250601,0.052999867,0.053
PI_dynamic_FF,0.27,50,0.416969250601,0.05299989,0.053
PI_dynamic_FF,0.275,50,0.416969166423,0.052999908,0.053
PI_dynamic_FF,0.28,50,0.416969166423,0.052999923,0.053
PI_dynamic_FF,0.285,50,0.41696911866,0.052999935,0.053
PI_dynamic_FF,0.29,50,0.41696911866,0.052999944,0.053
PI_dynamic_FF,0.295,50,0.416969100666,0.052999952,0.053
PI_dynamic_FF,0.3,50,0.416969100666,0.052999957,0.053
PI_dynamic_FF,0.305,50,0.416969104289,0.052999962,0.053
PI_dynamic_FF,0.31,50,0.416969104289,0.052999965,0.053
PI_dynamic_FF,0.315,50,0.416969121645,0.052999967,0.053
PI_dynamic_FF,0.32,50,0.416969121645,0.052999968,0.053
PI_dynamic_FF,0.325,50,0.41696916159,0.052999969,0.053
PI_dynamic_FF,0.33,50,0.41696916159,0.052999969,0.053
PI_dynamic_FF,0.335,50,0.416969210926,0.05299997,0.053
PI_dynamic_FF,0.34,50,0.416969210926,0.05299997,0.053
PI_dynamic_FF,0.345,50,0.41696925849,0.05299997,0.053
PI_dynamic_FF,0.35,50,0.41696925849,0.05299997,0.053
PI_dynamic_FF,0.355,50,0.416969311635,0.05299997,0.053
PI_dynamic_FF,0.36,50,0.416969311635,0.05299997,0.053
PI_dynamic_FF,0.365,50,0.41696936478,0.05299997,0.053
PI_dynamic_FF,0.37,50,0.41696936478,0.05299997,0.053
PI_dynamic_FF,0.375,50,0.416969417925,0.052999971,0.053
PI_dynamic_FF,0.38,50,0.416969417925,0.052999971,0.053
PI_dynamic_FF,0.385,50,0.416969463718,0.052999972,0.053
PI_dynamic_FF,0.39,50,0.416969463718,0.052999973,0.053
PI_dynamic_FF,0.395,50,0.416969500386,0.052999974,0.053
PI_dynamic_FF,0.4,50,0.416969500386,0.052999975,0.053
PI_dynamic_FF,0.405,65,0.416969533512,0.052999988,0.053
PI_dynamic_FF,0.41,65,0.416969533512,0.053000177,0.053
PI_dynamic_FF,0.415,65,0.416968092622,0.053001649,0.053
PI_dynamic_FF,0.42,65,0.416968092622,0.053009321,0.053
PI_dynamic_FF,0.425,65,0.416900549049,0.053037096,0.053
PI_dynamic_FF,0.43,65,0.416900549049,0.053118663,0.053
PI_dynamic_FF,0.435,65,0.416080114706,0.053296925,0.053
PI_dynamic_FF,0.44,65,0.416080114706,0.053648882,0.053
PI_dynamic_FF,0.445,65,0.33802860172,0.053118792,0.053
PI_dynamic_FF,0.45,65,0.33802860172,0.052974866,0.053
PI_dynamic_FF,0.455,65,0.338342676847,0.05314959,0.053
PI_dynamic_FF,0.46,65,0.338342676847,0.053455239,0.053
PI_dynamic_FF,0.465,65,0.331876385991,0.053652515,0.053
PI_dynamic_FF,0.47,65,0.331876385991,0.053768961,0.053
PI_dynamic_FF,0.475,65,0.326222103537,0.053681311,0.053
PI_dynamic_FF,0.48,65,0.326222103537,0.053495279,0.053
PI_dynamic_FF,0.485,65,0.324704266001,0.053222565,0.053
PI_dynamic_FF,0.49,65,0.324704266001,0.052929559,0.053
PI_dynamic_FF,0.495,65,0.326136956256,0.052676378,0.053
PI_dynamic_FF,0.5,65,0.326136956256,0.052464209,0.053
PI_dynamic_FF,0.505,65,0.328105589808,0.052335518,0.053
PI_dynamic_FF,0.51,65,0.328105589808,0.05226089,0.053
PI_dynamic_FF,0.515,65,0.329203844462,0.052253112,0.053
PI_dynamic_FF,0.52,65,0.329203844462,0.05228893,0.053
PI_dynamic_FF,0.525,65,0.329158984393,0.052361967,0.053
PI_dynamic_FF,0.53,65,0.329158984393,0.052467541,0.053
PI_dynamic_FF,0.535,65,0.328126084853,0.052582508,0.053
PI_dynamic_FF,0.54,65,0.328126084853,0.052715442,0.053
PI_dynamic_FF,0.545,65,0.326411230949,0.052829862,0.053
PI_dynamic_FF,0.55,65,0.326411230949,0.052944284,0.053
PI_dynamic_FF,0.555,65,0.324520105488,0.053020387,0.053
PI_dynamic_FF,0.56,65,0.324520105488,0.053082605,0.053
PI_dynamic_FF,0.565,65,0.322993848933,0.053103023,0.053
PI_dynamic_FF,0.57,65,0.322993848933,0.053105643,0.053
PI_dynamic_FF,0.575,65,0.322159491556,0.053079321,0.053
PI_dynamic_FF,0.58,65,0.322159491556,0.053041537,0.053
PI_dynamic_FF,0.585,65,0.322001242971,0.052995024,0.053
PI_dynamic_FF,0.59,65,0.322001242971,0.052947268,0.053
PI_dynamic_FF,0.595,65,0.322243336344,0.052906341,0.053
PI_dynamic_FF,0.6,65,0.322243336344,0.052870991,0.053
PI_dynamic_FF,0.605,65,0.32257560026,0.052847747,0.053
PI_dynamic_FF,0.61,65,0.32257560026,0.052831275,0.053
PI_dynamic_FF,0.615,65,0.322821487309,0.052824727,0.053
PI_dynamic_FF,0.62,65,0.322821487309,0.052823136,0.053
PI_dynamic_FF,0.625,65,0.322945922635,0.052827419,0.053
PI_dynamic_FF,0.63,65,0.322945922635,0.052834743,0.053
PI_dynamic_FF,0.635,65,0.322974023555,0.052844853,0.053
PI_dynamic_FF,0.64,65,0.322974023555,0.052856748,0.053
PI_dynamic_FF,0.645,65,0.322934481383,0.052869263,0.053
PI_dynamic_FF,0.65,65,0.322934481383,0.052882512,0.053
PI_dynamic_FF,0.655,65,0.322853373137,0.052894671,0.053
PI_dynamic_FF,0.66,65,0.322853373137,0.052906562,0.053
PI_dynamic_FF,0.665,65,0.322760598029,0.052916315,0.053
PI_dynamic_FF,0.67,65,0.322760598029,0.052925157,0.053
PI_dynamic_FF,0.675,65,0.322683557294,0.052931753,0.053
PI_dynamic_FF,0.68,65,0.322683557294,0.052937373,0.053
PI_dynamic_FF,0.685,65,0.322636029159,0.052941424,0.053
PI_dynamic_FF,0.69,65,0.322636029159,0.052944906,0.053
PI_dynamic_FF,0.695,65,0.322614559146,0.05294776,0.053
PI_dynamic_FF,0.7,65,0.322614559146,0.052950602,0.053
PI_dynamic_FF,0.705,65,0.32260456888,0.052953511,0.053
PI_dynamic_FF,0.71,65,0.32260456888,0.05295681,0.053
PI_dynamic_FF,0.715,65,0.322590378868,0.05296037,0.053
PI_dynamic_FF,0.72,65,0.322590378868,0.052964437,0.053
PI_dynamic_FF,0.725,65,0.322562994833,0.05296854,0.053
PI_dynamic_FF,0.73,65,0.322562994833,0.052973049,0.053
PI_dynamic_FF,0.735,65,0.32252188372,0.052977222,0.053
PI_dynamic_FF,0.74,65,0.32252188372,0.052981638,0.053
PI_dynamic_FF,0.745,65,0.322471679384,0.052985427,0.053
PI_dynamic_FF,0.75,65,0.322471679384,0.052989343,0.053
PI_dynamic_FF,0.755,65,0.322417872254,0.052992495,0.053
PI_dynamic_FF,0.76,65,0.322417872254,0.052995724,0.053
PI_dynamic_FF,0.765,65,0.322364512078,0.052998171,0.053
PI_dynamic_FF,0.77,65,0.322364512078,0.053000689,0.053
PI_dynamic_FF,0.775,65,0.322313979834,0.053002482,0.053
PI_dynamic_FF,0.78,65,0.322313979834,0.053004371,0.053
PI_dynamic_FF,0.785,65,0.322267259367,0.053005633,0.053
PI_dynamic_FF,0.79,65,0.322267259367,0.053007038,0.053
PI_dynamic_FF,0.795,65,0.322224186678,0.053007931,0.053
PI_dynamic_FF,0.8,65,0.322224186678,0.053009028,0.053
PI_dynamic_FF,0.805,65,0.322183676872,0.053009713,0.053
PI_dynamic_FF,0.81,65,0.322183676872,0.053010658,0.053
PI_dynamic_FF,0.815,65,0.322144259145,0.053011252,0.053
PI_dynamic_FF,0.82,65,0.322144259145,0.053012135,0.053
PI_dynamic_FF,0.825,65,0.322104759762,0.053012683,0.053
PI_dynamic_FF,0.83,65,0.322104759762,0.053013525,0.053
PI_dynamic_FF,0.835,65,0.322064717511,0.053014017,0.053
PI_dynamic_FF,0.84,65,0.322064717511,0.053014791,0.053
PI_dynamic_FF,0.845,65,0.322024347849,0.053015196,0.053
PI_dynamic_FF,0.85,65,0.322024347849,0.053015868,0.053
PI_dynamic_FF,0.855,65,0.321984168601,0.05301616,0.053
PI_dynamic_FF,0.86,65,0.321984168601,0.05301671,0.053
PI_dynamic_FF,0.865,65,0.32194469946,0.053016884,0.053
PI_dynamic_FF,0.87,65,0.32194469946,0.053017311,0.053
PI_dynamic_FF,0.875,65,0.321906270038,0.053017379,0.053
PI_dynamic_FF,0.88,65,0.321906270038,0.0530177,0.053
PI_dynamic_FF,0.885,65,0.321868982465,0.053017682,0.053
PI_dynamic_FF,0.89,65,0.321868982465,0.053017921,0.053
PI_dynamic_FF,0.895,65,0.32183279361,0.053017841,0.053
PI_dynamic_FF,0.9,65,0.32183279361,0.05301802,0.053
PI_dynamic_FF,0.905,65,0.321797581672,0.053017896,0.053
PI_dynamic_FF,0.91,65,0.321797581672,0.053018032,0.053
PI_dynamic_FF,0.915,65,0.321763236174,0.053017878,0.053
PI_dynamic_FF,0.92,65,0.321763236174,0.053017982,0.053
PI_dynamic_FF,0.925,65,0.321729668334,0.053017806,0.053
PI_dynamic_FF,0.93,65,0.321729668334,0.053017884,0.053
PI_dynamic_FF,0.935,65,0.321696834645,0.053017689,0.053
PI_dynamic_FF,0.94,65,0.321696834645,0.053017742,0.053
PI_dynamic_FF,0.945,65,0.321664747725,0.053017529,0.053
PI_dynamic_FF,0.95,65,0.321664747725,0.05301756,0.053
PI_dynamic_FF,0.955,65,0.321633419428,0.05301733,0.053
PI_dynamic_FF,0.96,65,0.321633419428,0.053017338,0.053
PI_dynamic_FF,0.965,65,0.32160288932,0.053017093,0.053
PI_dynamic_FF,0.97,65,0.32160288932,0.053017081,0.053
PI_dynamic_FF,0.975,65,0.321573164804,0.053016824,0.053
PI_dynamic_FF,0.98,65,0.321573164804,0.053016794,0.053
PI_dynamic_FF,0.985,65,0.321544248349,0.053016528,0.053
PI_dynamic_FF,0.99,65,0.321544248349,0.053016484,0.053
PI_dynamic_FF,0.995,65,0.321516122204,0.053016211,0.053
PI_dynamic_FF,1,65,0.321516122204,0.053016156,0.053
PI_dynamic_FF,1.005,65,0.321488773782,0.05301588,0.053
PI_dynamic_FF,1.01,65,0.321488773782,0.053015817,0.053
PI_dynamic_FF,1.015,65,0.321462169365,0.053015539,0.053
PI_dynamic_FF,1.02,65,0.321462169365,0.05301547,0.053
PI_dynamic_FF,1.025,65,0.321436294322,0.053015193,0.053
PI_dynamic_FF,1.03,65,0.321436294322,0.053015118,0.053
PI_dynamic_FF,1.035,65,0.321411130481,0.053014842,0.053
PI_dynamic_FF,1.04,65,0.321411130481,0.053014764,0.053
PI_dynamic_FF,1.045,65,0.321386655865,0.05301449,0.053
PI_dynamic_FF,1.05,65,0.321386655865,0.053014409,0.053
PI_dynamic_FF,1.055,65,0.321362859178,0.053014139,0.053
PI_dynamic_FF,1.06,65,0.321362859178,0.053014056,0.053
PI_dynamic_FF,1.065,65,0.321339713749,0.053013789,0.053
PI_dynamic_FF,1.07,65,0.321339713749,0.053013704,0.053
PI_dynamic_FF,1.075,65,0.321317217938,0.053013442,0.053
PI_dynamic_FF,1.08,65,0.321317217938,0.053013357,0.053
PI_dynamic_FF,1.085,65,0.321295335917,0.053013099,0.053
PI_dynamic_FF,1.09,65,0.321295335917,0.053013014,0.053
PI_dynamic_FF,1.095,65,0.321274062215,0.053012761,0.053
PI_dynamic_FF,1.1,65,0.321274062215,0.053012676,0.053
PI_dynamic_FF,1.105,65,0.321253379012,0.053012428,0.053
PI_dynamic_FF,1.11,65,0.321253379012,0.053012345,0.053
PI_dynamic_FF,1.115,65,0.32123325986,0.053012102,0.053
PI_dynamic_FF,1.12,65,0.32123325986,0.05301202,0.053
PI_dynamic_FF,1.125,65,0.321213697251,0.053011783,0.053
PI_dynamic_FF,1.13,65,0.321213697251,0.053011702,0.053
PI_dynamic_FF,1.135,65,0.321194671102,0.05301147,0.053
PI_dynamic_FF,1.14,65,0.321194671102,0.05301139,0.053
PI_dynamic_FF,1.145,65,0.321176174576,0.053011164,0.053
PI_dynamic_FF,1.15,65,0.321176174576,0.053011086,0.053
PI_dynamic_FF,1.155,65,0.321158180809,0.053010865,0.053
PI_dynamic_FF,1.16,65,0.321158180809,0.053010788,0.053
PI_dynamic_FF,1.165,65,0.321140689032,0.053010573,0.053
PI_dynamic_FF,1.17,65,0.321140689032,0.053010498,0.053
PI_dynamic_FF,1.175,65,0.321123672798,0.053010288,0.053
PI_dynamic_FF,1.18,65,0.321123672798,0.053010214,0.053
PI_dynamic_FF,1.185,65,0.321107131692,0.05301001,0.053
PI_dynamic_FF,1.19,65,0.321107131692,0.053009938,0.053
PI_dynamic_FF,1.195,65,0.321091039571,0.053009739,0.053
PI_dynamic_FF,1.2,65,0.321091039571,0.053009669,0.053
PI_dynamic_FF,1.205,65,0.321075388925,0.053009475,0.053
PI_dynamic_FF,1.21,65,0.321075388925,0.053009406,0.053
PI_dynamic_FF,1.215,65,0.321060174117,0.053009217,0.053
PI_dynamic_FF,1.22,65,0.321060174117,0.05300915,0.053
PI_dynamic_FF,1.225,65,0.321045376663,0.053008967,0.053
PI_dynamic_FF,1.23,65,0.321045376663,0.053008901,0.053
PI_dynamic_FF,1.235,65,0.321030983734,0.053008723,0.053
PI_dynamic_FF,1.24,65,0.321030983734,0.053008659,0.053
PI_dynamic_FF,1.245,65,0.321016982565,0.053008485,0.053
PI_dynamic_FF,1.25,65,0.321016982565,0.053008423,0.053
PI_dynamic_FF,1.255,65,0.321003367795,0.053008254,0.053
PI_dynamic_FF,1.26,65,0.321003367795,0.053008194,0.053
PI_dynamic_FF,1.265,65,0.320990121177,0.053008029,0.053
PI_dynamic_FF,1.27,65,0.320990121177,0.05300797,0.053
PI_dynamic_FF,1.275,65,0.320977244788,0.05300781,0.053
PI_dynamic_FF,1.28,65,0.320977244788,0.053007753,0.053
PI_dynamic_FF,1.285,65,0.320964714872,0.053007597,0.053
PI_dynamic_FF,1.29,65,0.320964714872,0.053007541,0.053
PI_dynamic_FF,1.295,65,0.320952533569,0.053007389,0.053
PI_dynamic_FF,1.3,65,0.320952533569,0.053007335,0.053
PI_dynamic_FF,1.305,65,0.320940684527,0.053007188,0.053
PI_dynamic_FF,1.31,65,0.320940684527,0.053007135,0.053
PI_dynamic_FF,1.315,65,0.320929156998,0.053006992,0.053
PI_dynamic_FF,1.32,65,0.320929156998,0.053006941,0.053
PI_dynamic_FF,1.325,65,0.32091794025,0.053006801,0.053
PI_dynamic_FF,1.33,65,0.32091794025,0.053006751,0.053
PI_dynamic_FF,1.335,65,0.320907038271,0.053006615,0.053
PI_dynamic_FF,1.34,65,0.320907038271,0.053006566,0.053
PI_dynamic_FF,1.345,65,0.320896436549,0.053006434,0.053
PI_dynamic_FF,1.35,65,0.320896436549,0.053006387,0.053
PI_dynamic_FF,1.355,65,0.320886118809,0.053006259,0.053
PI_dynamic_FF,1.36,65,0.320886118809,0.053006213,0.053
PI_dynamic_FF,1.365,65,0.320876081721,0.053006089,0.053
PI_dynamic_FF,1.37,65,0.320876081721,0.053006044,0.053
PI_dynamic_FF,1.375,65,0.320866316381,0.053005923,0.053
PI_dynamic_FF,1.38,65,0.320866316381,0.05300588,0.053
PI_dynamic_FF,1.385,65,0.320856813892,0.053005761,0.053
PI_dynamic_FF,1.39,65,0.320856813892,0.053005719,0.053
PI_dynamic_FF,1.395,65,0.320847580068,0.053005605,0.053
PI_dynamic_FF,1.4,65,0.320847580068,0.053005564,0.053
PI_dynamic_FF,1.405,65,0.320838587508,0.053005452,0.053
PI_dynamic_FF,1.41,64.5625,0.320838587508,0.053005412,0.053
PI_dynamic_FF,1.415,64.125,0.320829847616,0.053005303,0.053
PI_dynamic_FF,1.42,63.6875,0.320829847616,0.053005262,0.053
PI_dynamic_FF,1.425,63.25,0.320821362408,0.053005137,0.053
PI_dynamic_FF,1.43,62.8125,0.320821362408,0.053005007,0.053
PI_dynamic_FF,1.435,62.375,0.320813915027,0.053004555,0.053
PI_dynamic_FF,1.44,61.9375,0.320813915027,0.053003379,0.053
PI_dynamic_FF,1.445,61.5,0.320817014263,0.053000374,0.053
PI_dynamic_FF,1.45,61.0625,0.320817014263,0.05299339,0.053
PI_dynamic_FF,1.455,60.625,0.324207206475,0.053030551,0.053
PI_dynamic_FF,1.46,60.1875,0.324207206475,0.05304786,0.053
PI_dynamic_FF,1.465,59.75,0.327393671775,0.053089009,0.053
PI_dynamic_FF,1.47,59.3125,0.327393671775,0.053098591,0.053
PI_dynamic_FF,1.475,58.875,0.330749342677,0.0531274,0.053
PI_dynamic_FF,1.48,58.4375,0.330749342677,0.053121337,0.053
PI_dynamic_FF,1.485,58,0.334447994868,0.053139691,0.053
PI_dynamic_FF,1.49,57.5625,0.334447994868,0.053125532,0.053
PI_dynamic_FF,1.495,57.125,0.338461511627,0.053143068,0.053
PI_dynamic_FF,1.5,56.6875,0.338461511627,0.053129842,0.053
PI_dynamic_FF,1.505,56.25,0.342679636331,0.053151234,0.053
PI_dynamic_FF,1.51,55.8125,0.342679636331,0.053140548,0.053
PI_dynamic_FF,1.515,55.375,0.347052275294,0.053164254,0.053
PI_dynamic_FF,1.52,54.9375,0.347052275294,0.053153456,0.053
PI_dynamic_FF,1.525,54.5,0.35159716382,0.053176834,0.053
PI_dynamic_FF,1.53,54.0625,0.35159716382,0.053163386,0.053
PI_dynamic_FF,1.535,53.625,0.356348466545,0.053184374,0.053
PI_dynamic_FF,1.54,53.1875,0.356348466545,0.053166105,0.053
PI_dynamic_FF,1.545,52.75,0.361344158611,0.053182956,0.053
PI_dynamic_FF,1.55,52.3125,0.361344158611,0.053158154,0.053
PI_dynamic_FF,1.555,51.875,0.366625498291,0.053169833,0.053
PI_dynamic_FF,1.56,51.4375,0.366625498291,0.053137979,0.053
PI_dynamic_FF,1.565,51,0.3722272466,0.053145112,0.053
PI_dynamic_FF,1.57,50.5625,0.3722272466,0.053107834,0.053
PI_dynamic_FF,1.575,50.125,0.37816023232,0.053113053,0.053
PI_dynamic_FF,1.58,49.6875,0.37816023232,0.053073792,0.053
PI_dynamic_FF,1.585,49.25,0.384404479089,0.053080726,0.053
PI_dynamic_FF,1.59,48.8125,0.384404479089,0.053043053,0.053
PI_dynamic_FF,1.595,48.375,0.390922207103,0.05305424,0.053
PI_dynamic_FF,1.6,47.9375,0.390922207103,0.053019898,0.053
PI_dynamic_FF,1.605,47.5,0.397685578006,0.053035658,0.053
PI_dynamic_FF,1.61,47.0625,0.397685578006,0.053004134,0.053
PI_dynamic_FF,1.615,46.625,0.404693310733,0.053023377,0.053
PI_dynamic_FF,1.62,46.1875,0.404693310733,0.052993279,0.053
PI_dynamic_FF,1.625,45.75,0.411960598303,0.053014706,0.053
PI_dynamic_FF,1.63,45.3125,0.411960598303,0.052984952,0.053
PI_dynamic_FF,1.635,44.875,0.419505715699,0.053007764,0.053
PI_dynamic_FF,1.64,44.4375,0.419505715699,0.052977567,0.053
PI_dynamic_FF,1.645,44,0.427349441107,0.053001177,0.053
PI_dynamic_FF,1.65,43.5625,0.427349441107,0.052970019,0.053
PI_dynamic_FF,1.655,43.125,0.435513239895,0.052994155,0.053
PI_dynamic_FF,1.66,42.6875,0.435513239895,0.052961639,0.053
PI_dynamic_FF,1.665,42.25,0.444018775577,0.052986148,0.053
PI_dynamic_FF,1.67,41.8125,0.444018775577,0.052952397,0.053
PI_dynamic_FF,1.675,41.375,0.452885744593,0.052977623,0.053
PI_dynamic_FF,1.68,40.9375,0.452885744593,0.052942822,0.053
PI_dynamic_FF,1.685,40.5,0.462131451386,0.052969006,0.053
PI_dynamic_FF,1.69,40.0625,0.462131451386,0.052933382,0.053
PI_dynamic_FF,1.695,39.625,0.471774516324,0.05296056,0.053
PI_dynamic_FF,1.7,39.1875,0.471774516324,0.052923877,0.053
PI_dynamic_FF,1.705,38.75,0.481839609345,0.052951891,0.053
PI_dynamic_FF,1.71,38.3125,0.481839609345,0.052913898,0.053
PI_dynamic_FF,1.715,37.875,0.492355446851,0.052942498,0.053
PI_dynamic_FF,1.72,37.4375,0.492355446851,0.052902914,0.053
PI_dynamic_FF,1.725,37,0.50335473939,0.052932075,0.053
PI_dynamic_FF,1.73,36.5625,0.50335473939,0.052890692,0.053
PI_dynamic_FF,1.735,36.125,0.514871569603,0.052920323,0.053
PI_dynamic_FF,1.74,35.6875,0.514871569603,0.052876967,0.053
PI_dynamic_FF,1.745,35.25,0.526943577892,0.052907096,0.053
PI_dynamic_FF,1.75,34.8125,0.526943577892,0.052861606,0.053
PI_dynamic_FF,1.755,34.375,0.539611143816,0.052892238,0.053
PI_dynamic_FF,1.76,33.9375,0.539611143816,0.052844629,0.053
PI_dynamic_FF,1.765,33.5,0.552917378442,0.052875785,0.053
PI_dynamic_FF,1.77,33.0625,0.552917378442,0.052825898,0.053
PI_dynamic_FF,1.775,32.625,0.566910578917,0.05285766,0.053
PI_dynamic_FF,1.78,32.1875,0.566910578917,0.052805317,0.053
PI_dynamic_FF,1.785,31.75,0.581643545438,0.052837583,0.053
PI_dynamic_FF,1.79,31.3125,0.581643545438,0.052782586,0.053
PI_dynamic_FF,1.795,30.875,0.597175903805,0.05281527,0.053
PI_dynamic_FF,1.8,30.4375,0.597175903805,0.052757313,0.053
PI_dynamic_FF,1.805,30,0.613574327242,0.052790454,0.053
PI_dynamic_FF,1.81,30,0.613574327242,0.052729233,0.053
PI_dynamic_FF,1.815,30,0.6309118869,0.052762789,0.053
PI_dynamic_FF,1.82,30,0.6309118869,0.052699491,0.053
PI_dynamic_FF,1.825,30,0.649259327604,0.052739414,0.053
PI_dynamic_FF,1.83,30,0.649259327604,0.052689947,0.053
PI_dynamic_FF,1.835,30,0.668541730081,0.052768237,0.053
PI_dynamic_FF,1.84,30,0.668541730081,0.052781268,0.053
PI_dynamic_FF,1.845,30,0.688223043274,0.052949254,0.053
PI_dynamic_FF,1.85,30,0.688223043274,0.053066932,0.053
PI_dynamic_FF,1.855,30,0.690466491532,0.053179611,0.053
PI_dynamic_FF,1.86,30,0.690466491532,0.053274976,0.053
PI_dynamic_FF,1.865,30,0.692193262106,0.053370563,0.053
PI_dynamic_FF,1.87,30,0.692193262106,0.05344388,0.053
PI_dynamic_FF,1.875,30,0.693343355265,0.053504642,0.053
PI_dynamic_FF,1.88,30,0.693343355265,0.05354119,0.053
PI_dynamic_FF,1.885,30,0.694297586046,0.053568,0.053
PI_dynamic_FF,1.89,30,0.694297586046,0.053581675,0.053
PI_dynamic_FF,1.895,30,0.69513635465,0.053597131,0.053
PI_dynamic_FF,1.9,30,0.69513635465,0.053608376,0.053
PI_dynamic_FF,1.905,30,0.695696898699,0.053621135,0.053
PI_dynamic_FF,1.91,30,0.695696898699,0.053627564,0.053
PI_dynamic_FF,1.915,30,0.696002763858,0.053629662,0.053
PI_dynamic_FF,1.92,30,0.696002763858,0.053624712,0.053
PI_dynamic_FF,1.925,30,0.696212654727,0.05361686,0.053
PI_dynamic_FF,1.93,30,0.696212654727,0.053606276,0.053
PI_dynamic_FF,1.935,30,0.696351065975,0.053596355,0.053
PI_dynamic_FF,1.94,30,0.696351065975,0.053586664,0.053
PI_dynamic_FF,1.945,30,0.696367752708,0.053577556,0.053
PI_dynamic_FF,1.95,30,0.696367752708,0.053568269,0.053
PI_dynamic_FF,1.955,30,0.69627115885,0.05355691,0.053
PI_dynamic_FF,1.96,30,0.69627115885,0.053543558,0.053
PI_dynamic_FF,1.965,30,0.696134948888,0.053526197,0.053
PI_dynamic_FF,1.97,30,0.696134948888,0.05350631,0.053
PI_dynamic_FF,1.975,30,0.696033483091,0.053483503,0.053
PI_dynamic_FF,1.98,30,0.696033483091,0.053460002,0.053
PI_dynamic_FF,1.985,30,0.69597827757,0.053436388,0.053
PI_dynamic_FF,1.99,30,0.69597827757,0.05341409,0.053
PI_dynamic_FF,1.995,30,0.695928544078,0.053392936,0.053
PI_dynamic_FF,2,30,0.695928544078,0.053373351,0.053
PI_dynamic_FF,2.005,30,0.695859280774,0.05335428,0.053
PI_dynamic_FF,2.01,30,0.695859280774,0.053336051,0.053
PI_dynamic_FF,2.015,30,0.695783304484,0.053317556,0.053
PI_dynamic_FF,2.02,30,0.695783304484,0.053299421,0.053
PI_dynamic_FF,2.025,30,0.69572275704,0.053280961,0.053
PI_dynamic_FF,2.03,30,0.69572275704,0.053262882,0.053
PI_dynamic_FF,2.035,30,0.695687426719,0.053244923,0.053
PI_dynamic_FF,2.04,30,0.695687426719,0.053227585,0.053
PI_dynamic_FF,2.045,30,0.695674420772,0.053210814,0.053
PI_dynamic_FF,2.05,30,0.695674420772,0.053194782,0.053
PI_dynamic_FF,2.055,30,0.695677222778,0.053179473,0.053
PI_dynamic_FF,2.06,30,0.695677222778,0.053164761,0.053
PI_dynamic_FF,2.065,30,0.695693467721,0.053150686,0.053
PI_dynamic_FF,2.07,30,0.695693467721,0.053136963,0.053
PI_dynamic_FF,2.075,30,0.695725895039,0.053123845,0.053
PI_dynamic_FF,2.08,30,0.695725895039,0.053110965,0.053
PI_dynamic_FF,2.085,30,0.695776711755,0.053098836,0.053
PI_dynamic_FF,2.09,30,0.695776711755,0.05308693,0.053
PI_dynamic_FF,2.095,30,0.695844119802,0.053075935,0.053
PI_dynamic_FF,2.1,30,0.695844119802,0.053065129,0.053
PI_dynamic_FF,2.105,30,0.695924857878,0.053055321,0.053
PI_dynamic_FF,2.11,30,0.695924857878,0.053045629,0.053
PI_dynamic_FF,2.115,30,0.69601635996,0.053036953,0.053
PI_dynamic_FF,2.12,30,0.69601635996,0.053028284,0.053
PI_dynamic_FF,2.125,30,0.696117230545,0.053020616,0.053
PI_dynamic_FF,2.13,30,0.696117230545,0.053012855,0.053
PI_dynamic_FF,2.135,30,0.696226780375,0.053006095,0.053
PI_dynamic_FF,2.14,30,0.696226780375,0.052999164,0.053
PI_dynamic_FF,2.145,30,0.696344093622,0.052993248,0.053
PI_dynamic_FF,2.15,30,0.696344093622,0.052987103,0.053
PI_dynamic_FF,2.155,30,0.696467883259,0.052981991,0.053
PI_dynamic_FF,2.16,30,0.696467883259,0.052976596,0.053
PI_dynamic_FF,2.165,30,0.696596671693,0.052972226,0.053
PI_dynamic_FF,2.17,30,0.696596671693,0.052967512,0.053
PI_dynamic_FF,2.175,30,0.696729395281,0.052963806,0.053
PI_dynamic_FF,2.18,30,0.696729395281,0.052959704,0.053
PI_dynamic_FF,2.185,30,0.696865233392,0.052956595,0.053
PI_dynamic_FF,2.19,30,0.696865233392,0.052953047,0.053
PI_dynamic_FF,2.195,30,0.69700337304,0.052950478,0.053
PI_dynamic_FF,2.2,30,0.69700337304,0.052947435,0.053
PI_dynamic_FF,2.205,30,0.697143005341,0.052945352,0.053
PI_dynamic_FF,2.21,30,0.697143005341,0.05294276,0.053
PI_dynamic_FF,2.215,30,0.697283457662,0.052941109,0.053
PI_dynamic_FF,2.22,30,0.697283457662,0.052938927,0.053
PI_dynamic_FF,2.225,30,0.697424096611,0.052937665,0.053
PI_dynamic_FF,2.23,30,0.697424096611,0.05293585,0.053
PI_dynamic_FF,2.235,30,0.697564342717,0.052934929,0.053
PI_dynamic_FF,2.24,30,0.697564342717,0.052933439,0.053
PI_dynamic_FF,2.245,30,0.697703757152,0.052932824,0.053
PI_dynamic_FF,2.25,30,0.697703757152,0.052931631,0.053
PI_dynamic_FF,2.255,30,0.697841826933,0.052931287,0.053
PI_dynamic_FF,2.26,30,0.697841826933,0.052930354,0.053
PI_dynamic_FF,2.265,30,0.697978186933,0.052930245,0.053
PI_dynamic_FF,2.27,30,0.697978186933,0.052929542,0.053
PI_dynamic_FF,2.275,30,0.698112529931,0.052929632,0.053
PI_dynamic_FF,2.28,30,0.698112529931,0.052929125,0.053
PI_dynamic_FF,2.285,30,0.698244673262,0.052929389,0.053
PI_dynamic_FF,2.29,30,0.698244673262,0.052929058,0.053
PI_dynamic_FF,2.295,30,0.698374355883,0.052929474,0.053
PI_dynamic_FF,2.3,30,0.698374355883,0.052929295,0.053
PI_dynamic_FF,2.305,30,0.698501387972,0.052929841,0.053
PI_dynamic_FF,2.31,30,0.698501387972,0.052929795,0.053
PI_dynamic_FF,2.315,30,0.698625610919,0.052930448,0.053
PI_dynamic_FF,2.32,30,0.698625610919,0.052930515,0.053
PI_dynamic_FF,2.325,30,0.698746941918,0.05293126,0.053
PI_dynamic_FF,2.33,30,0.698746941918,0.05293143,0.053
PI_dynamic_FF,2.335,30,0.698865232159,0.052932254,0.053
PI_dynamic_FF,2.34,30,0.698865232159,0.05293251,0.053
PI_dynamic_FF,2.345,30,0.69898040549,0.052933396,0.053
PI_dynamic_FF,2.35,30,0.69898040549,0.052933723,0.053
PI_dynamic_FF,2.355,30,0.699092446448,0.052934658,0.053
PI_dynamic_FF,2.36,30,0.699092446448,0.052935047,0.053
PI_dynamic_FF,2.365,30,0.69920131663,0.052936023,0.053
PI_dynamic_FF,2.37,30,0.69920131663,0.052936463,0.053
PI_dynamic_FF,2.375,30,0.699306989339,0.052937468,0.053
PI_dynamic_FF,2.38,30,0.699306989339,0.05293795,0.053
PI_dynamic_FF,2.385,30,0.699409481796,0.052938977,0.053
PI_dynamic_FF,2.39,30,0.699409481796,0.052939494,0.053
PI_dynamic_FF,2.395,30,0.699508793168,0.052940536,0.053
PI_dynamic_FF,2.4,30,0.699508793168,0.052941079,0.053
PI_dynamic_FF,2.405,75,0.699604958892,0.052947275,0.053
PI_dynamic_FF,2.41,75,0.699604958892,0.053001971,0.053
PI_dynamic_FF,2.415,75,0.699262177144,0.053271727,0.053
PI_dynamic_FF,2.42,75,0.699262177144,0.05414238,0.053
PI_dynamic_FF,2.425,75,0.690874443883,0.056036574,0.053
PI_dynamic_FF,2.43,75,0.690874443883,0.059424346,0.053
PI_dynamic_FF,2.435,75,0.650016173687,0.063561785,0.053
PI_dynamic_FF,2.44,75,0.650016173687,0.068567096,0.053
PI_dynamic_FF,2.445,75,0.243398611003,0.066524321,0.053
PI_dynamic_FF,2.45,75,0.243398611003,0.065661678,0.053
PI_dynamic_FF,2.455,75,0.221692525669,0.064820711,0.053
PI_dynamic_FF,2.46,75,0.221692525669,0.063614438,0.053
PI_dynamic_FF,2.465,75,0.201099871626,0.061568311,0.053
PI_dynamic_FF,2.47,75,0.201099871626,0.059263526,0.053
PI_dynamic_FF,2.475,75,0.203013017329,0.05684979,0.053
PI_dynamic_FF,2.48,75,0.203013017329,0.054323111,0.053
PI_dynamic_FF,2.485,75,0.218624422102,0.051930294,0.053
PI_dynamic_FF,2.49,75,0.218624422102,0.049522328,0.053
PI_dynamic_FF,2.495,75,0.243374144462,0.047524945,0.053
PI_dynamic_FF,2.5,75,0.243374144462,0.045754983,0.053
PI_dynamic_FF,2.505,75,0.270235620291,0.0446468,0.053
PI_dynamic_FF,2.51,75,0.270235620291,0.043929648,0.053
PI_dynamic_FF,2.515,75,0.290520849792,0.043868886,0.053
PI_dynamic_FF,2.52,75,0.290520849792,0.044125573,0.053
PI_dynamic_FF,2.525,75,0.300055799346,0.044741479,0.053
PI_dynamic_FF,2.53,75,0.300055799346,0.045478571,0.053
PI_dynamic_FF,2.535,75,0.301484736465,0.046291127,0.053
PI_dynamic_FF,2.54,75,0.301484736465,0.047117125,0.053
PI_dynamic_FF,2.545,75,0.299055666782,0.047889396,0.053
PI_dynamic_FF,2.55,75,0.299055666782,0.048638502,0.053
PI_dynamic_FF,2.555,75,0.295129972991,0.049289702,0.053
PI_dynamic_FF,2.56,75,0.295129972991,0.049908061,0.053
PI_dynamic_FF,2.565,75,0.290825150925,0.050413208,0.053
PI_dynamic_FF,2.57,75,0.290825150925,0.050873656,0.053
PI_dynamic_FF,2.575,75,0.286902436331,0.051215879,0.053
PI_dynamic_FF,2.58,75,0.286902436331,0.051505396,0.053
PI_dynamic_FF,2.585,75,0.284061843941,0.051695356,0.053
PI_dynamic_FF,2.59,75,0.284061843941,0.051840319,0.053
PI_dynamic_FF,2.595,75,0.282572809589,0.051925076,0.053
PI_dynamic_FF,2.6,75,0.282572809589,0.051986616,0.053
PI_dynamic_FF,2.605,75,0.282123311995,0.052029761,0.053
PI_dynamic_FF,2.61,75,0.282123311995,0.052071916,0.053
PI_dynamic_FF,2.615,75,0.282072980358,0.052119332,0.053
PI_dynamic_FF,2.62,75,0.282072980358,0.052176144,0.053
PI_dynamic_FF,2.625,75,0.281911397538,0.052239933,0.053
PI_dynamic_FF,2.63,75,0.281911397538,0.052311351,0.053
PI_dynamic_FF,2.635,75,0.281490124464,0.052379979,0.053
PI_dynamic_FF,2.64,75,0.281490124464,0.052449661,0.053
PI_dynamic_FF,2.645,75,0.280936796654,0.052507962,0.053
PI_dynamic_FF,2.65,75,0.280936796654,0.052562247,0.053
PI_dynamic_FF,2.655,75,0.280438721228,0.052602724,0.053
PI_dynamic_FF,2.66,75,0.280438721228,0.052637407,0.053
PI_dynamic_FF,2.665,75,0.280111175802,0.052660661,0.053
PI_dynamic_FF,2.67,75,0.280111175802,0.052678324,0.053
PI_dynamic_FF,2.675,75,0.279983127562,0.052688645,0.053
PI_dynamic_FF,2.68,75,0.279983127562,0.052694291,0.053
PI_dynamic_FF,2.685,75,0.280035028928,0.052696839,0.053
PI_dynamic_FF,2.69,75,0.280035028928,0.052696133,0.053
PI_dynamic_FF,2.695,75,0.280221352056,0.052696327,0.053
PI_dynamic_FF,2.7,75,0.280221352056,0.052695222,0.053
PI_dynamic_FF,2.705,75,0.280474860416,0.052698246,0.053
PI_dynamic_FF,2.71,75,0.280474860416,0.052702001,0.053
PI_dynamic_FF,2.715,75,0.280716273004,0.05271141,0.053
PI_dynamic_FF,2.72,75,0.280716273004,0.052722856,0.053
PI_dynamic_FF,2.725,75,0.280878721553,0.052739357,0.053
PI_dynamic_FF,2.73,75,0.280878721553,0.05275813,0.053
PI_dynamic_FF,2.735,75,0.280929380033,0.052779795,0.053
PI_dynamic_FF,2.74,75,0.280929380033,0.052803144,0.053
PI_dynamic_FF,2.745,75,0.280872527187,0.052826732,0.053
PI_dynamic_FF,2.75,75,0.280872527187,0.052851096,0.053
PI_dynamic_FF,2.755,75,0.280737012595,0.052873441,0.053
PI_dynamic_FF,2.76,75,0.280737012595,0.052895705,0.053
PI_dynamic_FF,2.765,75,0.28056047904,0.052914508,0.053
PI_dynamic_FF,2.77,75,0.28056047904,0.052932632,0.053
PI_dynamic_FF,2.775,75,0.280377907503,0.052946766,0.053
PI_dynamic_FF,2.78,75,0.280377907503,0.05295996,0.053
PI_dynamic_FF,2.785,75,0.280214575819,0.052969406,0.053
PI_dynamic_FF,2.79,75,0.280214575819,0.052977965,0.053
PI_dynamic_FF,2.795,75,0.280083390419,0.052983505,0.053
PI_dynamic_FF,2.8,75,0.280083390419,0.052988417,0.053
PI_dynamic_FF,2.805,75,0.279986088366,0.052991207,0.053
PI_dynamic_FF,2.81,75,0.279986088366,0.05299371,0.053
PI_dynamic_FF,2.815,75,0.279916942626,0.052994911,0.053
PI_dynamic_FF,2.82,75,0.279916942626,0.052996145,0.053
PI_dynamic_FF,2.825,75,0.27986689019,0.052996693,0.053
PI_dynamic_FF,2.83,75,0.27986689019,0.052997523,0.053
PI_dynamic_FF,2.835,75,0.279826656734,0.052998041,0.053
PI_dynamic_FF,2.84,75,0.279826656734,0.052999008,0.053
PI_dynamic_FF,2.845,75,0.279788621909,0.052999826,0.053
PI_dynamic_FF,2.85,75,0.279788621909,0.053001179,0.053
PI_dynamic_FF,2.855,75,0.279747541807,0.053002378,0.053
PI_dynamic_FF,2.86,75,0.279747541807,0.05300413,0.053
PI_dynamic_FF,2.865,75,0.279700829878,0.053005619,0.053
PI_dynamic_FF,2.87,75,0.279700829878,0.053007627,0.053
PI_dynamic_FF,2.875,75,0.279648244568,0.053009222,0.053
PI_dynamic_FF,2.88,75,0.279648244568,0.053011275,0.053
PI_dynamic_FF,2.885,75,0.279591227841,0.053012777,0.053
PI_dynamic_FF,2.89,75,0.279591227841,0.053014678,0.053
PI_dynamic_FF,2.895,75,0.279532001485,0.053015936,0.053
PI_dynamic_FF,2.9,75,0.279532001485,0.05301755,0.053
PI_dynamic_FF,2.905,75,0.279472742088,0.053018485,0.053
PI_dynamic_FF,2.91,75,0.279472742088,0.053019752,0.053
PI_dynamic_FF,2.915,75,0.279415105014,0.053020354,0.053
PI_dynamic_FF,2.92,75,0.279415105014,0.053021282,0.053
PI_dynamic_FF,2.925,75,0.279360029742,0.053021589,0.053
PI_dynamic_FF,2.93,75,0.279360029742,0.053022226,0.053
PI_dynamic_FF,2.935,75,0.279307850804,0.053022299,0.053
PI_dynamic_FF,2.94,75,0.279307850804,0.053022709,0.053
PI_dynamic_FF,2.945,75,0.279258496494,0.053022612,0.053
PI_dynamic_FF,2.95,75,0.279258496494,0.053022857,0.053
PI_dynamic_FF,2.955,75,0.27921169435,0.053022644,0.053
PI_dynamic_FF,2.96,75,0.27921169435,0.053022777,0.053
PI_dynamic_FF,2.965,75,0.279167112301,0.05302249,0.053
PI_dynamic_FF,2.97,75,0.279167112301,0.053022547,0.053
PI_dynamic_FF,2.975,75,0.279124462346,0.053022214,0.053
PI_dynamic_FF,2.98,75,0.279124462346,0.053022221,0.053
PI_dynamic_FF,2.985,75,0.279083512161,0.053021861,0.053
PI_dynamic_FF,2.99,75,0.279083512161,0.053021832,0.053
PI_dynamic_FF,2.995,75,0.279044103004,0.053021454,0.053
PI_dynamic_FF,3,75,0.279044103004,0.0530214,0.053
PI_dynamic_FF,3.005,75,0.279006125919,0.053021011,0.053
PI_dynamic_FF,3.01,75,0.279006125919,0.053020937,0.053
PI_dynamic_FF,3.015,75,0.278969506138,0.053020543,0.053
PI_dynamic_FF,3.02,75,0.278969506138,0.053020453,0.053
PI_dynamic_FF,3.025,75,0.278934171557,0.053020056,0.053
PI_dynamic_FF,3.03,75,0.278934171557,0.053019954,0.053
PI_dynamic_FF,3.035,75,0.278900069626,0.053019557,0.053
PI_dynamic_FF,3.04,75,0.278900069626,0.053019446,0.053
PI_dynamic_FF,3.045,75,0.27886714387,0.053019051,0.053
PI_dynamic_FF,3.05,75,0.27886714387,0.053018933,0.053
PI_dynamic_FF,3.055,75,0.278835347614,0.053018542,0.053
PI_dynamic_FF,3.06,75,0.278835347614,0.053018419,0.053
PI_dynamic_FF,3.065,75,0.278804631974,0.053018032,0.053
PI_dynamic_FF,3.07,75,0.278804631974,0.053017905,0.053
PI_dynamic_FF,3.075,75,0.278774967199,0.053017524,0.053
PI_dynamic_FF,3.08,75,0.278774967199,0.053017394,0.053
PI_dynamic_FF,3.085,75,0.278746310617,0.053017019,0.053
PI_dynamic_FF,3.09,75,0.278746310617,0.053016887,0.053
PI_dynamic_FF,3.095,75,0.278718631973,0.053016517,0.053
PI_dynamic_FF,3.1,75,0.278718631973,0.053016383,0.053
PI_dynamic_FF,3.105,75,0.278691916528,0.053016021,0.053
PI_dynamic_FF,3.11,75,0.278691916528,0.053015885,0.053
PI_dynamic_FF,3.115,75,0.278666124113,0.05301553,0.053
PI_dynamic_FF,3.12,75,0.278666124113,0.053015395,0.053
PI_dynamic_FF,3.125,75,0.278641218475,0.053015048,0.053
PI_dynamic_FF,3.13,75,0.278641218475,0.053014914,0.053
PI_dynamic_FF,3.135,75,0.278617168776,0.053014575,0.053
PI_dynamic_FF,3.14,75,0.278617168776,0.053014443,0.053
PI_dynamic_FF,3.145,75,0.278593943775,0.053014115,0.053
PI_dynamic_FF,3.15,75,0.278593943775,0.053013986,0.053
PI_dynamic_FF,3.155,75,0.278571489569,0.053013668,0.053
PI_dynamic_FF,3.16,75,0.278571489569,0.053013543,0.053
PI_dynamic_FF,3.165,75,0.278549775574,0.053013236,0.053
PI_dynamic_FF,3.17,75,0.278549775574,0.053013117,0.053
PI_dynamic_FF,3.175,75,0.278528750001,0.053012821,0.053
PI_dynamic_FF,3.18,75,0.278528750001,0.053012706,0.053
PI_dynamic_FF,3.185,75,0.27850839323,0.053012421,0.053
PI_dynamic_FF,3.19,75,0.27850839323,0.053012313,0.053
PI_dynamic_FF,3.195,75,0.278488653043,0.053012038,0.053
PI_dynamic_FF,3.2,75,0.278488653043,0.053011935,0.053
PI_dynamic_FF,3.205,75,0.278469516547,0.05301167,0.053
PI_dynamic_FF,3.21,75,0.278469516547,0.053011572,0.053
PI_dynamic_FF,3.215,75,0.278450954559,0.053011317,0.053
PI_dynamic_FF,3.22,75,0.278450954559,0.053011223,0.053
PI_dynamic_FF,3.225,75,0.278432945629,0.053010977,0.053
PI_dynamic_FF,3.23,75,0.278432945629,0.053010887,0.053
PI_dynamic_FF,3.235,75,0.278415470407,0.053010651,0.053
PI_dynamic_FF,3.24,75,0.278415470407,0.053010565,0.053
PI_dynamic_FF,3.245,75,0.278398496892,0.053010336,0.053
PI_dynamic_FF,3.25,75,0.278398496892,0.053010254,0.053
PI_dynamic_FF,3.255,75,0.278382020954,0.053010034,0.053
PI_dynamic_FF,3.26,75,0.278382020954,0.053009956,0.053
PI_dynamic_FF,3.265,75,0.278366007223,0.053009742,0.053
PI_dynamic_FF,3.27,75,0.278366007223,0.053009667,0.053
PI_dynamic_FF,3.275,75,0.278350461073,0.053009461,0.053
PI_dynamic_FF,3.28,75,0.278350461073,0.05300939,0.053
PI_dynamic_FF,3.285,75,0.278335343643,0.053009191,0.053
PI_dynamic_FF,3.29,75,0.278335343643,0.053009123,0.053
PI_dynamic_FF,3.295,75,0.278320647648,0.05300893,0.053
PI_dynamic_FF,3.3,75,0.278320647648,0.053008865,0.053
PI_dynamic_FF,3.305,75,0.278306362101,0.05300868,0.053
PI_dynamic_FF,3.31,75,0.278306362101,0.053008617,0.053
PI_dynamic_FF,3.315,75,0.278292463172,0.053008438,0.053
PI_dynamic_FF,3.32,75,0.278292463172,0.053008379,0.053
PI_dynamic_FF,3.325,75,0.278278932692,0.053008205,0.053
PI_dynamic_FF,3.33,75,0.278278932692,0.053008148,0.053
PI_dynamic_FF,3.335,75,0.278265774614,0.05300798,0.053
PI_dynamic_FF,3.34,75,0.278265774614,0.053007926,0.053
PI_dynamic_FF,3.345,75,0.278252961504,0.053007763,0.053
PI_dynamic_FF,3.35,75,0.278252961504,0.053007711,0.053
PI_dynamic_FF,3.355,75,0.278240491838,0.053007553,0.053
PI_dynamic_FF,3.36,75,0.278240491838,0.053007503,0.053
PI_dynamic_FF,3.365,75,0.278228352977,0.053007351,0.053
PI_dynamic_FF,3.37,75,0.278228352977,0.053007303,0.053
PI_dynamic_FF,3.375,75,0.278216524962,0.053007155,0.053
PI_dynamic_FF,3.38,75,0.278216524962,0.053007109,0.053
PI_dynamic_FF,3.385,75,0.27820500815,0.053006965,0.053
PI_dynamic_FF,3.39,75,0.27820500815,0.053006921,0.053
PI_dynamic_FF,3.395,75,0.278193791763,0.053006782,0.053
PI_dynamic_FF,3.4,75,0.278193791763,0.053006739,0.053
static_FF_only,0,50,0.416472435264,0.0529371754378,0.053
static_FF_only,0.005,50,0.416472435264,0.052937175,0.053
static_FF_only,0.01,50,0.416472435264,0.052937176,0.053
static_FF_only,0.015,50,0.416472435264,0.052937178,0.053
static_FF_only,0.02,50,0.416472435264,0.052937182,0.053
static_FF_only,0.025,50,0.416472435264,0.052937189,0.053
static_FF_only,0.03,50,0.416472435264,0.052937201,0.053
static_FF_only,0.035,50,0.416472435264,0.052937216,0.053
static_FF_only,0.04,50,0.416472435264,0.052937232,0.053
static_FF_only,0.045,50,0.416472435264,0.052937242,0.053
static_FF_only,0.05,50,0.416472435264,0.052937238,0.053
static_FF_only,0.055,50,0.416472435264,0.052937213,0.053
static_FF_only,0.06,50,0.416472435264,0.052937166,0.053
static_FF_only,0.065,50,0.416472435264,0.052937103,0.053
static_FF_only,0.07,50,0.416472435264,0.052937036,0.053
static_FF_only,0.075,50,0.416472435264,0.052936979,0.053
static_FF_only,0.08,50,0.416472435264,0.052936943,0.053
static_FF_only,0.085,50,0.416472435264,0.052936935,0.053
static_FF_only,0.09,50,0.416472435264,0.052936954,0.053
static_FF_only,0.095,50,0.416472435264,0.052936992,0.053
static_FF_only,0.1,50,0.416472435264,0.052937041,0.053
static_FF_only,0.105,50,0.416472435264,0.052937091,0.053
static_FF_only,0.11,50,0.416472435264,0.052937133,0.053
static_FF_only,0.115,50,0.416472435264,0.052937163,0.053
static_FF_only,0.12,50,0.416472435264,0.05293718,0.053
static_FF_only,0.125,50,0.416472435264,0.052937185,0.053
static_FF_only,0.13,50,0.416472435264,0.052937182,0.053
static_FF_only,0.135,50,0.416472435264,0.052937174,0.053
static_FF_only,0.14,50,0.416472435264,0.052937165,0.053
static_FF_only,0.145,50,0.416472435264,0.052937159,0.053
static_FF_only,0.15,50,0.416472435264,0.052937156,0.053
static_FF_only,0.155,50,0.416472435264,0.052937156,0.053
static_FF_only,0.16,50,0.416472435264,0.05293716,0.053
static_FF_only,0.165,50,0.416472435264,0.052937166,0.053
static_FF_only,0.17,50,0.416472435264,0.052937173,0.053
static_FF_only,0.175,50,0.416472435264,0.052937178,0.053
static_FF_only,0.18,50,0.416472435264,0.052937182,0.053
static_FF_only,0.185,50,0.416472435264,0.052937183,0.053
static_FF_only,0.19,50,0.416472435264,0.052937182,0.053
static_FF_only,0.195,50,0.416472435264,0.052937179,0.053
static_FF_only,0.2,50,0.416472435264,0.052937176,0.053
static_FF_only,0.205,50,0.416472435264,0.052937173,0.053
static_FF_only,0.21,50,0.416472435264,0.05293717,0.053
static_FF_only,0.215,50,0.416472435264,0.052937168,0.053
static_FF_only,0.22,50,0.416472435264,0.052937167,0.053
static_FF_only,0.225,50,0.416472435264,0.052937167,0.053
static_FF_only,0.23,50,0.416472435264,0.052937167,0.053
static_FF_only,0.235,50,0.416472435264,0.052937167,0.053
static_FF_only,0.24,50,0.416472435264,0.052937167,0.053
static_FF_only,0.245,50,0.416472435264,0.052937167,0.053
static_FF_only,0.25,50,0.416472435264,0.052937167,0.053
static_FF_only,0.255,50,0.416472435264,0.052937166,0.053
static_FF_only,0.26,50,0.416472435264,0.052937166,0.053
static_FF_only,0.265,50,0.416472435264,0.052937166,0.053
static_FF_only,0.27,50,0.416472435264,0.052937166,0.053
static_FF_only,0.275,50,0.416472435264,0.052937165,0.053
static_FF_only,0.28,50,0.416472435264,0.052937165,0.053
static_FF_only,0.285,50,0.416472435264,0.052937164,0.053
static_FF_only,0.29,50,0.416472435264,0.052937164,0.053
static_FF_only,0.295,50,0.416472435264,0.052937163,0.053
static_FF_only,0.3,50,0.416472435264,0.052937163,0.053
static_FF_only,0.305,50,0.416472435264,0.052937163,0.053
static_FF_only,0.31,50,0.416472435264,0.052937162,0.053
static_FF_only,0.315,50,0.416472435264,0.052937162,0.053
static_FF_only,0.32,50,0.416472435264,0.052937161,0.053
static_FF_only,0.325,50,0.416472435264,0.052937161,0.053
static_FF_only,0.33,50,0.416472435264,0.052937161,0.053
static_FF_only,0.335,50,0.416472435264,0.052937161,0.053
static_FF_only,0.34,50,0.416472435264,0.052937161,0.053
static_FF_only,0.345,50,0.416472435264,0.052937161,0.053
static_FF_only,0.35,50,0.416472435264,0.052937161,0.053
static_FF_only,0.355,50,0.416472435264,0.05293716,0.053
static_FF_only,0.36,50,0.416472435264,0.05293716,0.053
static_FF_only,0.365,50,0.416472435264,0.05293716,0.053
static_FF_only,0.37,50,0.416472435264,0.05293716,0.053
static_FF_only,0.375,50,0.416472435264,0.05293716,0.053
static_FF_only,0.38,50,0.416472435264,0.05293716,0.053
static_FF_only,0.385,50,0.416472435264,0.05293716,0.053
static_FF_only,0.39,50,0.416472435264,0.05293716,0.053
static_FF_only,0.395,50,0.416472435264,0.05293716,0.053
static_FF_only,0.4,50,0.416472435264,0.05293716,0.053
static_FF_only,0.405,65,0.318763598782,0.051696085,0.053
static_FF_only,0.41,65,0.318763598782,0.050713466,0.053
static_FF_only,0.415,65,0.318763598782,0.049945284,0.053
static_FF_only,0.42,65,0.318763598782,0.049260565,0.053
static_FF_only,0.425,65,0.318763598782,0.048596627,0.053
static_FF_only,0.43,65,0.318763598782,0.047932673,0.053
static_FF_only,0.435,65,0.318763598782,0.047272215,0.053
static_FF_only,0.44,65,0.318763598782,0.046639097,0.053
static_FF_only,0.445,65,0.318763598782,0.046073732,0.053
static_FF_only,0.45,65,0.318763598782,0.045626427,0.053
static_FF_only,0.455,65,0.318763598782,0.04534475,0.053
static_FF_only,0.46,65,0.318763598782,0.045258626,0.053
static_FF_only,0.465,65,0.318763598782,0.045367428,0.053
static_FF_only,0.47,65,0.318763598782,0.04563654,0.053
static_FF_only,0.475,65,0.318763598782,0.046007214,0.053
static_FF_only,0.48,65,0.318763598782,0.046416039,0.053
static_FF_only,0.485,65,0.318763598782,0.046816049,0.053
static_FF_only,0.49,65,0.318763598782,0.047187567,0.053
static_FF_only,0.495,65,0.318763598782,0.047531606,0.053
static_FF_only,0.5,65,0.318763598782,0.047857382,0.053
static_FF_only,0.505,65,0.318763598782,0.048171933,0.053
static_FF_only,0.51,65,0.318763598782,0.048476287,0.053
static_FF_only,0.515,65,0.318763598782,0.048766828,0.053
static_FF_only,0.52,65,0.318763598782,0.049039385,0.053
static_FF_only,0.525,65,0.318763598782,0.049292431,0.053
static_FF_only,0.53,65,0.318763598782,0.049527803,0.053
static_FF_only,0.535,65,0.318763598782,0.049749513,0.053
static_FF_only,0.54,65,0.318763598782,0.049961947,0.053
static_FF_only,0.545,65,0.318763598782,0.050168383,0.053
static_FF_only,0.55,65,0.318763598782,0.050370237,0.053
static_FF_only,0.555,65,0.318763598782,0.050566861,0.053
static_FF_only,0.56,65,0.318763598782,0.05075581,0.053
static_FF_only,0.565,65,0.318763598782,0.05093348,0.053
static_FF_only,0.57,65,0.318763598782,0.051095915,0.053
static_FF_only,0.575,65,0.318763598782,0.051239715,0.053
static_FF_only,0.58,65,0.318763598782,0.051362787,0.053
static_FF_only,0.585,65,0.318763598782,0.051464894,0.053
static_FF_only,0.59,65,0.318763598782,0.05154768,0.053
static_FF_only,0.595,65,0.318763598782,0.051614307,0.053
static_FF_only,0.6,65,0.318763598782,0.051668772,0.053
static_FF_only,0.605,65,0.318763598782,0.051715107,0.053
static_FF_only,0.61,65,0.318763598782,0.051756682,0.053
static_FF_only,0.615,65,0.318763598782,0.051795831,0.053
static_FF_only,0.62,65,0.318763598782,0.05183381,0.053
static_FF_only,0.625,65,0.318763598782,0.051871016,0.053
static_FF_only,0.63,65,0.318763598782,0.051907351,0.053
static_FF_only,0.635,65,0.318763598782,0.051942557,0.053
static_FF_only,0.64,65,0.318763598782,0.051976427,0.053
static_FF_only,0.645,65,0.318763598782,0.052008879,0.053
static_FF_only,0.65,65,0.318763598782,0.05203991,0.053
static_FF_only,0.655,65,0.318763598782,0.052069523,0.053
static_FF_only,0.66,65,0.318763598782,0.05209766,0.053
static_FF_only,0.665,65,0.318763598782,0.052124187,0.053
static_FF_only,0.67,65,0.318763598782,0.052148913,0.053
static_FF_only,0.675,65,0.318763598782,0.05217165,0.053
static_FF_only,0.68,65,0.318763598782,0.052192262,0.053
static_FF_only,0.685,65,0.318763598782,0.052210708,0.053
static_FF_only,0.69,65,0.318763598782,0.052227058,0.053
static_FF_only,0.695,65,0.318763598782,0.052241487,0.053
static_FF_only,0.7,65,0.318763598782,0.052254254,0.053
static_FF_only,0.705,65,0.318763598782,0.052265665,0.053
static_FF_only,0.71,65,0.318763598782,0.052276038,0.053
static_FF_only,0.715,65,0.318763598782,0.052285667,0.053
static_FF_only,0.72,65,0.318763598782,0.052294794,0.053
static_FF_only,0.725,65,0.318763598782,0.052303594,0.053
static_FF_only,0.73,65,0.318763598782,0.052312174,0.053
static_FF_only,0.735,65,0.318763598782,0.052320575,0.053
static_FF_only,0.74,65,0.318763598782,0.052328795,0.053
static_FF_only,0.745,65,0.318763598782,0.052336806,0.053
static_FF_only,0.75,65,0.318763598782,0.052344571,0.053
static_FF_only,0.755,65,0.318763598782,0.052352059,0.053
static_FF_only,0.76,65,0.318763598782,0.052359252,0.053
static_FF_only,0.765,65,0.318763598782,0.052366145,0.053
static_FF_only,0.77,65,0.318763598782,0.052372746,0.053
static_FF_only,0.775,65,0.318763598782,0.052379064,0.053
static_FF_only,0.78,65,0.318763598782,0.052385114,0.053
static_FF_only,0.785,65,0.318763598782,0.052390906,0.053
static_FF_only,0.79,65,0.318763598782,0.052396452,0.053
static_FF_only,0.795,65,0.318763598782,0.05240176,0.053
static_FF_only,0.8,65,0.318763598782,0.052406844,0.053
static_FF_only,0.805,65,0.318763598782,0.052411716,0.053
static_FF_only,0.81,65,0.318763598782,0.052416395,0.053
static_FF_only,0.815,65,0.318763598782,0.052420901,0.053
static_FF_only,0.82,65,0.318763598782,0.052425256,0.053
static_FF_only,0.825,65,0.318763598782,0.052429483,0.053
static_FF_only,0.83,65,0.318763598782,0.052433601,0.053
static_FF_only,0.835,65,0.318763598782,0.052437627,0.053
static_FF_only,0.84,65,0.318763598782,0.052441573,0.053
static_FF_only,0.845,65,0.318763598782,0.052445447,0.053
static_FF_only,0.85,65,0.318763598782,0.052449252,0.053
static_FF_only,0.855,65,0.318763598782,0.052452992,0.053
static_FF_only,0.86,65,0.318763598782,0.052456664,0.053
static_FF_only,0.865,65,0.318763598782,0.052460268,0.053
static_FF_only,0.87,65,0.318763598782,0.052463805,0.053
static_FF_only,0.875,65,0.318763598782,0.052467273,0.053
static_FF_only,0.88,65,0.318763598782,0.052470675,0.053
static_FF_only,0.885,65,0.318763598782,0.052474012,0.053
static_FF_only,0.89,65,0.318763598782,0.052477287,0.053
static_FF_only,0.895,65,0.318763598782,0.052480504,0.053
static_FF_only,0.9,65,0.318763598782,0.052483664,0.053
static_FF_only,0.905,65,0.318763598782,0.052486773,0.053
static_FF_only,0.91,65,0.318763598782,0.052489831,0.053
static_FF_only,0.915,65,0.318763598782,0.052492842,0.053
static_FF_only,0.92,65,0.318763598782,0.052495808,0.053
static_FF_only,0.925,65,0.318763598782,0.052498731,0.053
static_FF_only,0.93,65,0.318763598782,0.052501613,0.053
static_FF_only,0.935,65,0.318763598782,0.052504455,0.053
static_FF_only,0.94,65,0.318763598782,0.052507258,0.053
static_FF_only,0.945,65,0.318763598782,0.052510024,0.053
static_FF_only,0.95,65,0.318763598782,0.052512753,0.053
static_FF_only,0.955,65,0.318763598782,0.052515446,0.053
static_FF_only,0.96,65,0.318763598782,0.052518104,0.053
static_FF_only,0.965,65,0.318763598782,0.052520726,0.053
static_FF_only,0.97,65,0.318763598782,0.052523314,0.053
static_FF_only,0.975,65,0.318763598782,0.052525867,0.053
static_FF_only,0.98,65,0.318763598782,0.052528386,0.053
static_FF_only,0.985,65,0.318763598782,0.052530872,0.053
static_FF_only,0.99,65,0.318763598782,0.052533324,0.053
static_FF_only,0.995,65,0.318763598782,0.052535744,0.053
static_FF_only,1,65,0.318763598782,0.05253813,0.053
static_FF_only,1.005,65,0.318763598782,0.052540485,0.053
static_FF_only,1.01,65,0.318763598782,0.052542808,0.053
static_FF_only,1.015,65,0.318763598782,0.0525451,0.053
static_FF_only,1.02,65,0.318763598782,0.052547361,0.053
static_FF_only,1.025,65,0.318763598782,0.052549592,0.053
static_FF_only,1.03,65,0.318763598782,0.052551793,0.053
static_FF_only,1.035,65,0.318763598782,0.052553964,0.053
static_FF_only,1.04,65,0.318763598782,0.052556105,0.053
static_FF_only,1.045,65,0.318763598782,0.052558218,0.053
static_FF_only,1.05,65,0.318763598782,0.052560302,0.053
static_FF_only,1.055,65,0.318763598782,0.052562358,0.053
static_FF_only,1.06,65,0.318763598782,0.052564386,0.053
static_FF_only,1.065,65,0.318763598782,0.052566386,0.053
static_FF_only,1.07,65,0.318763598782,0.052568359,0.053
static_FF_only,1.075,65,0.318763598782,0.052570305,0.053
static_FF_only,1.08,65,0.318763598782,0.052572225,0.053
static_FF_only,1.085,65,0.318763598782,0.052574118,0.053
static_FF_only,1.09,65,0.318763598782,0.052575986,0.053
static_FF_only,1.095,65,0.318763598782,0.052577828,0.053
static_FF_only,1.1,65,0.318763598782,0.052579645,0.053
static_FF_only,1.105,65,0.318763598782,0.052581437,0.053
static_FF_only,1.11,65,0.318763598782,0.052583204,0.053
static_FF_only,1.115,65,0.318763598782,0.052584947,0.053
static_FF_only,1.12,65,0.318763598782,0.052586666,0.053
static_FF_only,1.125,65,0.318763598782,0.052588361,0.053
static_FF_only,1.13,65,0.318763598782,0.052590034,0.053
static_FF_only,1.135,65,0.318763598782,0.052591683,0.053
static_FF_only,1.14,65,0.318763598782,0.052593309,0.053
static_FF_only,1.145,65,0.318763598782,0.052594913,0.053
static_FF_only,1.15,65,0.318763598782,0.052596495,0.053
static_FF_only,1.155,65,0.318763598782,0.052598056,0.053
static_FF_only,1.16,65,0.318763598782,0.052599594,0.053
static_FF_only,1.165,65,0.318763598782,0.052601112,0.053
static_FF_only,1.17,65,0.318763598782,0.052602609,0.053
static_FF_only,1.175,65,0.318763598782,0.052604085,0.053
static_FF_only,1.18,65,0.318763598782,0.052605541,0.053
static_FF_only,1.185,65,0.318763598782,0.052606976,0.053
static_FF_only,1.19,65,0.318763598782,0.052608392,0.053
static_FF_only,1.195,65,0.318763598782,0.052609789,0.053
static_FF_only,1.2,65,0.318763598782,0.052611166,0.053
static_FF_only,1.205,65,0.318763598782,0.052612524,0.053
static_FF_only,1.21,65,0.318763598782,0.052613863,0.053
static_FF_only,1.215,65,0.318763598782,0.052615184,0.053
static_FF_only,1.22,65,0.318763598782,0.052616487,0.053
static_FF_only,1.225,65,0.318763598782,0.052617772,0.053
static_FF_only,1.23,65,0.318763598782,0.052619039,0.053
static_FF_only,1.235,65,0.318763598782,0.052620289,0.053
static_FF_only,1.24,65,0.318763598782,0.052621522,0.053
static_FF_only,1.245,65,0.318763598782,0.052622737,0.053
static_FF_only,1.25,65,0.318763598782,0.052623936,0.053
static_FF_only,1.255,65,0.318763598782,0.052625118,0.053
static_FF_only,1.26,65,0.318763598782,0.052626284,0.053
static_FF_only,1.265,65,0.318763598782,0.052627434,0.053
static_FF_only,1.27,65,0.318763598782,0.052628568,0.053
static_FF_only,1.275,65,0.318763598782,0.052629687,0.053
static_FF_only,1.28,65,0.318763598782,0.05263079,0.053
static_FF_only,1.285,65,0.318763598782,0.052631878,0.053
static_FF_only,1.29,65,0.318763598782,0.052632951,0.053
static_FF_only,1.295,65,0.318763598782,0.052634009,0.053
static_FF_only,1.3,65,0.318763598782,0.052635053,0.053
static_FF_only,1.305,65,0.318763598782,0.052636082,0.053
static_FF_only,1.31,65,0.318763598782,0.052637097,0.053
static_FF_only,1.315,65,0.318763598782,0.052638099,0.053
static_FF_only,1.32,65,0.318763598782,0.052639086,0.053
static_FF_only,1.325,65,0.318763598782,0.05264006,0.053
static_FF_only,1.33,65,0.318763598782,0.05264102,0.053
static_FF_only,1.335,65,0.318763598782,0.052641968,0.053
static_FF_only,1.34,65,0.318763598782,0.052642902,0.053
static_FF_only,1.345,65,0.318763598782,0.052643824,0.053
static_FF_only,1.35,65,0.318763598782,0.052644733,0.053
static_FF_only,1.355,65,0.318763598782,0.052645629,0.053
static_FF_only,1.36,65,0.318763598782,0.052646514,0.053
static_FF_only,1.365,65,0.318763598782,0.052647386,0.053
static_FF_only,1.37,65,0.318763598782,0.052648246,0.053
static_FF_only,1.375,65,0.318763598782,0.052649094,0.053
static_FF_only,1.38,65,0.318763598782,0.052649931,0.053
static_FF_only,1.385,65,0.318763598782,0.052650757,0.053
static_FF_only,1.39,65,0.318763598782,0.052651571,0.053
static_FF_only,1.395,65,0.318763598782,0.052652374,0.053
static_FF_only,1.4,65,0.318763598782,0.052653166,0.053
static_FF_only,1.405,65,0.318763598782,0.052653947,0.053
static_FF_only,1.41,64.5625,0.318763598782,0.052654717,0.053
static_FF_only,1.415,64.125,0.323154290501,0.052721942,0.053
static_FF_only,1.42,63.6875,0.323154290501,0.052778209,0.053
static_FF_only,1.425,63.25,0.327671287048,0.052892132,0.053
static_FF_only,1.43,62.8125,0.327671287048,0.052989502,0.053
static_FF_only,1.435,62.375,0.332320201908,0.053144416,0.053
static_FF_only,1.44,61.9375,0.332320201908,0.053281268,0.053
static_FF_only,1.445,61.5,0.337106987242,0.053476106,0.053
static_FF_only,1.45,61.0625,0.337106987242,0.05364898,0.053
static_FF_only,1.455,60.625,0.342037959797,0.053875727,0.053
static_FF_only,1.46,60.1875,0.342037959797,0.054070637,0.053
static_FF_only,1.465,59.75,0.347119829228,0.054309767,0.053
static_FF_only,1.47,59.3125,0.347119829228,0.054504572,0.053
static_FF_only,1.475,58.875,0.352359729088,0.054735339,0.053
static_FF_only,1.48,58.4375,0.352359729088,0.054914823,0.053
static_FF_only,1.485,58,0.3577652508,0.055129271,0.053
static_FF_only,1.49,57.5625,0.3577652508,0.055291796,0.053
static_FF_only,1.495,57.125,0.363344480938,0.055491568,0.053
static_FF_only,1.5,56.6875,0.363344480938,0.055638669,0.053
static_FF_only,1.505,56.25,0.369106042195,0.05582386,0.053
static_FF_only,1.51,55.8125,0.369106042195,0.055954276,0.053
static_FF_only,1.515,55.375,0.375059138488,0.056123396,0.053
static_FF_only,1.52,54.9375,0.375059138488,0.056236617,0.053
static_FF_only,1.525,54.5,0.381213604669,0.056390162,0.053
static_FF_only,1.53,54.0625,0.381213604669,0.056487203,0.053
static_FF_only,1.535,53.625,0.387579961421,0.056626333,0.053
static_FF_only,1.54,53.1875,0.387579961421,0.056707692,0.053
static_FF_only,1.545,52.75,0.394169475968,0.056832484,0.053
static_FF_only,1.55,52.3125,0.394169475968,0.056897904,0.053
static_FF_only,1.555,51.875,0.40099422932,0.057008437,0.053
static_FF_only,1.56,51.4375,0.40099422932,0.057058743,0.053
static_FF_only,1.565,51,0.40806719091,0.057157035,0.053
static_FF_only,1.57,50.5625,0.40806719091,0.057195622,0.053
static_FF_only,1.575,50.125,0.41540230156,0.057286095,0.053
static_FF_only,1.58,49.6875,0.41540230156,0.057317731,0.053
static_FF_only,1.585,49.25,0.42301195812,0.05740504,0.053
static_FF_only,1.59,48.8125,0.42301195812,0.05743334,0.053
static_FF_only,1.595,48.375,0.430907343116,0.057519914,0.053
static_FF_only,1.6,47.9375,0.430907343116,0.057546055,0.053
static_FF_only,1.605,47.5,0.439104763586,0.057632102,0.053
static_FF_only,1.61,47.0625,0.439104763586,0.057655536,0.053
static_FF_only,1.615,46.625,0.447621868694,0.057740448,0.053
static_FF_only,1.62,46.1875,0.447621868694,0.057760755,0.053
static_FF_only,1.625,45.75,0.45647770625,0.057844295,0.053
static_FF_only,1.63,45.3125,0.45647770625,0.057861175,0.053
static_FF_only,1.635,44.875,0.465692863674,0.057943281,0.053
static_FF_only,1.64,44.4375,0.465692863674,0.057956902,0.053
static_FF_only,1.645,44,0.475289626314,0.058038054,0.053
static_FF_only,1.65,43.5625,0.475289626314,0.058049028,0.053
static_FF_only,1.655,43.125,0.485292155657,0.058130232,0.053
static_FF_only,1.66,42.6875,0.485292155657,0.058139371,0.053
static_FF_only,1.665,42.25,0.495726690413,0.058221491,0.053
static_FF_only,1.67,41.8125,0.495726690413,0.058229669,0.053
static_FF_only,1.675,41.375,0.506621773948,0.058313449,0.053
static_FF_only,1.68,40.9375,0.506621773948,0.058320731,0.053
static_FF_only,1.685,40.5,0.518008512194,0.058406131,0.053
static_FF_only,1.69,40.0625,0.518008512194,0.058412273,0.053
static_FF_only,1.695,39.625,0.529920866881,0.058499179,0.053
static_FF_only,1.7,39.1875,0.529920866881,0.058503991,0.053
static_FF_only,1.705,38.75,0.542395989858,0.05859243,0.053
static_FF_only,1.71,38.3125,0.542395989858,0.058595914,0.053
static_FF_only,1.715,37.875,0.55547460537,0.058686064,0.053
static_FF_only,1.72,37.4375,0.55547460537,0.058688313,0.053
static_FF_only,1.725,37,0.569201448477,0.058780533,0.053
static_FF_only,1.73,36.5625,0.569201448477,0.058781787,0.053
static_FF_only,1.735,36.125,0.583625769468,0.05887643,0.053
static_FF_only,1.74,35.6875,0.583625769468,0.058876667,0.053
static_FF_only,1.745,35.25,0.598801916109,0.058973972,0.053
static_FF_only,1.75,34.8125,0.598801916109,0.058973274,0.053
static_FF_only,1.755,34.375,0.614790008075,0.059073453,0.053
static_FF_only,1.76,33.9375,0.614790008075,0.05907155,0.053
static_FF_only,1.765,33.5,0.631656721006,0.059174657,0.053
static_FF_only,1.77,33.0625,0.631656721006,0.059171657,0.053
static_FF_only,1.775,32.625,0.649476201492,0.059277789,0.053
static_FF_only,1.78,32.1875,0.649476201492,0.059273438,0.053
static_FF_only,1.785,31.75,0.668331139138,0.059382908,0.053
static_FF_only,1.79,31.3125,0.668331139138,0.05937707,0.053
static_FF_only,1.795,30.875,0.688314028009,0.059490258,0.053
static_FF_only,1.8,30.4375,0.688314028009,0.059482849,0.053
static_FF_only,1.805,30,0.709528657539,0.059599794,0.053
static_FF_only,1.81,30,0.709528657539,0.059590742,0.053
static_FF_only,1.815,30,0.709528657539,0.059490253,0.053
static_FF_only,1.82,30,0.709528657539,0.059324459,0.053
static_FF_only,1.825,30,0.709528657539,0.059103685,0.053
static_FF_only,1.83,30,0.709528657539,0.058836389,0.053
static_FF_only,1.835,30,0.709528657539,0.058534481,0.053
static_FF_only,1.84,30,0.709528657539,0.05821231,0.053
static_FF_only,1.845,30,0.709528657539,0.057884479,0.053
static_FF_only,1.85,30,0.709528657539,0.057562128,0.053
static_FF_only,1.855,30,0.709528657539,0.057252083,0.053
static_FF_only,1.86,30,0.709528657539,0.056958713,0.053
static_FF_only,1.865,30,0.709528657539,0.056685883,0.053
static_FF_only,1.87,30,0.709528657539,0.056437475,0.053
static_FF_only,1.875,30,0.709528657539,0.056216624,0.053
static_FF_only,1.88,30,0.709528657539,0.056024624,0.053
static_FF_only,1.885,30,0.709528657539,0.055860177,0.053
static_FF_only,1.89,30,0.709528657539,0.055719449,0.053
static_FF_only,1.895,30,0.709528657539,0.055596885,0.053
static_FF_only,1.9,30,0.709528657539,0.055486675,0.053
static_FF_only,1.905,30,0.709528657539,0.055383964,0.053
static_FF_only,1.91,30,0.709528657539,0.055285724,0.053
static_FF_only,1.915,30,0.709528657539,0.055190899,0.053
static_FF_only,1.92,30,0.709528657539,0.055099955,0.053
static_FF_only,1.925,30,0.709528657539,0.055014143,0.053
static_FF_only,1.93,30,0.709528657539,0.054934783,0.053
static_FF_only,1.935,30,0.709528657539,0.054862736,0.053
static_FF_only,1.94,30,0.709528657539,0.054798121,0.053
static_FF_only,1.945,30,0.709528657539,0.054740279,0.053
static_FF_only,1.95,30,0.709528657539,0.054688001,0.053
static_FF_only,1.955,30,0.709528657539,0.054639914,0.053
static_FF_only,1.96,30,0.709528657539,0.054594885,0.053
static_FF_only,1.965,30,0.709528657539,0.054552264,0.053
static_FF_only,1.97,30,0.709528657539,0.054511914,0.053
static_FF_only,1.975,30,0.709528657539,0.054474052,0.053
static_FF_only,1.98,30,0.709528657539,0.054439009,0.053
static_FF_only,1.985,30,0.709528657539,0.054407005,0.053
static_FF_only,1.99,30,0.709528657539,0.054378038,0.053
static_FF_only,1.995,30,0.709528657539,0.054351883,0.053
static_FF_only,2,30,0.709528657539,0.05432816,0.053
static_FF_only,2.005,30,0.709528657539,0.054306429,0.053
static_FF_only,2.01,30,0.709528657539,0.054286271,0.053
static_FF_only,2.015,30,0.709528657539,0.05426734,0.053
static_FF_only,2.02,30,0.709528657539,0.054249388,0.053
static_FF_only,2.025,30,0.709528657539,0.054232253,0.053
static_FF_only,2.03,30,0.709528657539,0.054215843,0.053
static_FF_only,2.035,30,0.709528657539,0.054200113,0.053
static_FF_only,2.04,30,0.709528657539,0.054185031,0.053
static_FF_only,2.045,30,0.709528657539,0.054170557,0.053
static_FF_only,2.05,30,0.709528657539,0.054156636,0.053
static_FF_only,2.055,30,0.709528657539,0.054143199,0.053
static_FF_only,2.06,30,0.709528657539,0.05413018,0.053
static_FF_only,2.065,30,0.709528657539,0.054117524,0.053
static_FF_only,2.07,30,0.709528657539,0.05410519,0.053
static_FF_only,2.075,30,0.709528657539,0.054093154,0.053
static_FF_only,2.08,30,0.709528657539,0.054081405,0.053
static_FF_only,2.085,30,0.709528657539,0.054069938,0.053
static_FF_only,2.09,30,0.709528657539,0.054058756,0.053
static_FF_only,2.095,30,0.709528657539,0.054047863,0.053
static_FF_only,2.1,30,0.709528657539,0.054037253,0.053
static_FF_only,2.105,30,0.709528657539,0.054026911,0.053
static_FF_only,2.11,30,0.709528657539,0.05401682,0.053
static_FF_only,2.115,30,0.709528657539,0.054006964,0.053
static_FF_only,2.12,30,0.709528657539,0.053997331,0.053
static_FF_only,2.125,30,0.709528657539,0.053987908,0.053
static_FF_only,2.13,30,0.709528657539,0.053978687,0.053
static_FF_only,2.135,30,0.709528657539,0.053969664,0.053
static_FF_only,2.14,30,0.709528657539,0.053960834,0.053
static_FF_only,2.145,30,0.709528657539,0.053952189,0.053
static_FF_only,2.15,30,0.709528657539,0.053943725,0.053
static_FF_only,2.155,30,0.709528657539,0.053935437,0.053
static_FF_only,2.16,30,0.709528657539,0.053927322,0.053
static_FF_only,2.165,30,0.709528657539,0.053919375,0.053
static_FF_only,2.17,30,0.709528657539,0.053911594,0.053
static_FF_only,2.175,30,0.709528657539,0.053903974,0.053
static_FF_only,2.18,30,0.709528657539,0.053896511,0.053
static_FF_only,2.185,30,0.709528657539,0.053889204,0.053
static_FF_only,2.19,30,0.709528657539,0.053882046,0.053
static_FF_only,2.195,30,0.709528657539,0.053875037,0.053
static_FF_only,2.2,30,0.709528657539,0.053868172,0.053
static_FF_only,2.205,30,0.709528657539,0.053861443,0.053
static_FF_only,2.21,30,0.709528657539,0.053854852,0.053
static_FF_only,2.215,30,0.709528657539,0.0538484,0.053
static_FF_only,2.22,30,0.709528657539,0.053842082,0.053
static_FF_only,2.225,30,0.709528657539,0.053835897,0.053
static_FF_only,2.23,30,0.709528657539,0.053829843,0.053
static_FF_only,2.235,30,0.709528657539,0.053823915,0.053
static_FF_only,2.24,30,0.709528657539,0.05381811,0.053
static_FF_only,2.245,30,0.709528657539,0.053812422,0.053
static_FF_only,2.25,30,0.709528657539,0.053806849,0.053
static_FF_only,2.255,30,0.709528657539,0.053801388,0.053
static_FF_only,2.26,30,0.709528657539,0.053796036,0.053
static_FF_only,2.265,30,0.709528657539,0.053790795,0.053
static_FF_only,2.27,30,0.709528657539,0.053785662,0.053
static_FF_only,2.275,30,0.709528657539,0.053780636,0.053
static_FF_only,2.28,30,0.709528657539,0.053775713,0.053
static_FF_only,2.285,30,0.709528657539,0.05377089,0.053
static_FF_only,2.29,30,0.709528657539,0.053766167,0.053
static_FF_only,2.295,30,0.709528657539,0.05376154,0.053
static_FF_only,2.3,30,0.709528657539,0.053757009,0.053
static_FF_only,2.305,30,0.709528657539,0.05375257,0.053
static_FF_only,2.31,30,0.709528657539,0.053748222,0.053
static_FF_only,2.315,30,0.709528657539,0.053743964,0.053
static_FF_only,2.32,30,0.709528657539,0.053739792,0.053
static_FF_only,2.325,30,0.709528657539,0.053735706,0.053
static_FF_only,2.33,30,0.709528657539,0.053731703,0.053
static_FF_only,2.335,30,0.709528657539,0.05372778,0.053
static_FF_only,2.34,30,0.709528657539,0.053723936,0.053
static_FF_only,2.345,30,0.709528657539,0.053720172,0.053
static_FF_only,2.35,30,0.709528657539,0.053716486,0.053
static_FF_only,2.355,30,0.709528657539,0.053712874,0.053
static_FF_only,2.36,30,0.709528657539,0.053709336,0.053
static_FF_only,2.365,30,0.709528657539,0.05370587,0.053
static_FF_only,2.37,30,0.709528657539,0.053702475,0.053
static_FF_only,2.375,30,0.709528657539,0.05369915,0.053
static_FF_only,2.38,30,0.709528657539,0.053695892,0.053
static_FF_only,2.385,30,0.709528657539,0.053692701,0.053
static_FF_only,2.39,30,0.709528657539,0.053689574,0.053
static_FF_only,2.395,30,0.709528657539,0.053686512,0.053
static_FF_only,2.4,30,0.709528657539,0.053683511,0.053
static_FF_only,2.405,75,0.276085032405,0.049793846,0.053
static_FF_only,2.41,75,0.276085032405,0.04690349,0.053
static_FF_only,2.415,75,0.276085032405,0.044652107,0.053
static_FF_only,2.42,75,0.276085032405,0.042588653,0.053
static_FF_only,2.425,75,0.276085032405,0.040585426,0.053
static_FF_only,2.43,75,0.276085032405,0.038629495,0.053
static_FF_only,2.435,75,0.276085032405,0.036732841,0.053
static_FF_only,2.44,75,0.276085032405,0.034932207,0.053
static_FF_only,2.445,75,0.276085032405,0.033299799,0.053
static_FF_only,2.45,75,0.276085032405,0.031936024,0.053
static_FF_only,2.455,75,0.276085032405,0.030948763,0.053
static_FF_only,2.46,75,0.276085032405,0.030435322,0.053
static_FF_only,2.465,75,0.276085032405,0.030456711,0.053
static_FF_only,2.47,75,0.276085032405,0.031004817,0.053
static_FF_only,2.475,75,0.276085032405,0.031989421,0.053
static_FF_only,2.48,75,0.276085032405,0.033260044,0.053
static_FF_only,2.485,75,0.276085032405,0.034646726,0.053
static_FF_only,2.49,75,0.276085032405,0.036004826,0.053
static_FF_only,2.495,75,0.276085032405,0.037246001,0.053
static_FF_only,2.5,75,0.276085032405,0.038342694,0.053
static_FF_only,2.505,75,0.276085032405,0.039307788,0.053
static_FF_only,2.51,75,0.276085032405,0.04017085,0.053
static_FF_only,2.515,75,0.276085032405,0.040960541,0.053
static_FF_only,2.52,75,0.276085032405,0.041695385,0.053
static_FF_only,2.525,75,0.276085032405,0.042383314,0.053
static_FF_only,2.53,75,0.276085032405,0.043026858,0.053
static_FF_only,2.535,75,0.276085032405,0.043628371,0.053
static_FF_only,2.54,75,0.276085032405,0.044192638,0.053
static_FF_only,2.545,75,0.276085032405,0.044726362,0.053
static_FF_only,2.55,75,0.276085032405,0.04523685,0.053
static_FF_only,2.555,75,0.276085032405,0.045730326,0.053
static_FF_only,2.56,75,0.276085032405,0.046210872,0.053
static_FF_only,2.565,75,0.276085032405,0.046679947,0.053
static_FF_only,2.57,75,0.276085032405,0.047136369,0.053
static_FF_only,2.575,75,0.276085032405,0.0475766,0.053
static_FF_only,2.58,75,0.276085032405,0.047995346,0.053
static_FF_only,2.585,75,0.276085032405,0.048386392,0.053
static_FF_only,2.59,75,0.276085032405,0.048743654,0.053
static_FF_only,2.595,75,0.276085032405,0.049062312,0.053
static_FF_only,2.6,75,0.276085032405,0.049339725,0.053
static_FF_only,2.605,75,0.276085032405,0.049576038,0.053
static_FF_only,2.61,75,0.276085032405,0.049774156,0.053
static_FF_only,2.615,75,0.276085032405,0.049939238,0.053
static_FF_only,2.62,75,0.276085032405,0.05007778,0.053
static_FF_only,2.625,75,0.276085032405,0.050196559,0.053
static_FF_only,2.63,75,0.276085032405,0.050301638,0.053
static_FF_only,2.635,75,0.276085032405,0.050397717,0.053
static_FF_only,2.64,75,0.276085032405,0.050487878,0.053
static_FF_only,2.645,75,0.276085032405,0.050573734,0.053
static_FF_only,2.65,75,0.276085032405,0.050655844,0.053
static_FF_only,2.655,75,0.276085032405,0.050734215,0.053
static_FF_only,2.66,75,0.276085032405,0.050808717,0.053
static_FF_only,2.665,75,0.276085032405,0.050879332,0.053
static_FF_only,2.67,75,0.276085032405,0.050946223,0.053
static_FF_only,2.675,75,0.276085032405,0.05100968,0.053
static_FF_only,2.68,75,0.276085032405,0.051070007,0.053
static_FF_only,2.685,75,0.276085032405,0.051127431,0.053
static_FF_only,2.69,75,0.276085032405,0.051182051,0.053
static_FF_only,2.695,75,0.276085032405,0.051233844,0.053
static_FF_only,2.7,75,0.276085032405,0.051282699,0.053
static_FF_only,2.705,75,0.276085032405,0.05132848,0.053
static_FF_only,2.71,75,0.276085032405,0.051371078,0.053
static_FF_only,2.715,75,0.276085032405,0.051410443,0.053
static_FF_only,2.72,75,0.276085032405,0.05144661,0.053
static_FF_only,2.725,75,0.276085032405,0.051479705,0.053
static_FF_only,2.73,75,0.276085032405,0.051509938,0.053
static_FF_only,2.735,75,0.276085032405,0.051537589,0.053
static_FF_only,2.74,75,0.276085032405,0.051562988,0.053
static_FF_only,2.745,75,0.276085032405,0.051586489,0.053
static_FF_only,2.75,75,0.276085032405,0.051608448,0.053
static_FF_only,2.755,75,0.276085032405,0.051629187,0.053
static_FF_only,2.76,75,0.276085032405,0.051648983,0.053
static_FF_only,2.765,75,0.276085032405,0.051668051,0.053
static_FF_only,2.77,75,0.276085032405,0.051686538,0.053
static_FF_only,2.775,75,0.276085032405,0.051704535,0.053
static_FF_only,2.78,75,0.276085032405,0.051722083,0.053
static_FF_only,2.785,75,0.276085032405,0.05173919,0.053
static_FF_only,2.79,75,0.276085032405,0.051755849,0.053
static_FF_only,2.795,75,0.276085032405,0.051772048,0.053
static_FF_only,2.8,75,0.276085032405,0.051787781,0.053
static_FF_only,2.805,75,0.276085032405,0.051803051,0.053
static_FF_only,2.81,75,0.276085032405,0.05181787,0.053
static_FF_only,2.815,75,0.276085032405,0.051832255,0.053
static_FF_only,2.82,75,0.276085032405,0.051846226,0.053
static_FF_only,2.825,75,0.276085032405,0.051859798,0.053
static_FF_only,2.83,75,0.276085032405,0.051872988,0.053
static_FF_only,2.835,75,0.276085032405,0.051885808,0.053
static_FF_only,2.84,75,0.276085032405,0.051898269,0.053
static_FF_only,2.845,75,0.276085032405,0.051910382,0.053
static_FF_only,2.85,75,0.276085032405,0.051922158,0.053
static_FF_only,2.855,75,0.276085032405,0.051933612,0.053
static_FF_only,2.86,75,0.276085032405,0.05194476,0.053
static_FF_only,2.865,75,0.276085032405,0.051955621,0.053
static_FF_only,2.87,75,0.276085032405,0.051966217,0.053
static_FF_only,2.875,75,0.276085032405,0.051976569,0.053
static_FF_only,2.88,75,0.276085032405,0.051986698,0.053
static_FF_only,2.885,75,0.276085032405,0.051996622,0.053
static_FF_only,2.89,75,0.276085032405,0.052006358,0.053
static_FF_only,2.895,75,0.276085032405,0.052015918,0.053
static_FF_only,2.9,75,0.276085032405,0.052025312,0.053
static_FF_only,2.905,75,0.276085032405,0.052034547,0.053
static_FF_only,2.91,75,0.276085032405,0.052043628,0.053
static_FF_only,2.915,75,0.276085032405,0.052052558,0.053
static_FF_only,2.92,75,0.276085032405,0.05206134,0.053
static_FF_only,2.925,75,0.276085032405,0.052069975,0.053
static_FF_only,2.93,75,0.276085032405,0.052078465,0.053
static_FF_only,2.935,75,0.276085032405,0.052086813,0.053
static_FF_only,2.94,75,0.276085032405,0.052095021,0.053
static_FF_only,2.945,75,0.276085032405,0.052103091,0.053
static_FF_only,2.95,75,0.276085032405,0.052111028,0.053
static_FF_only,2.955,75,0.276085032405,0.052118832,0.053
static_FF_only,2.96,75,0.276085032405,0.052126509,0.053
static_FF_only,2.965,75,0.276085032405,0.052134062,0.053
static_FF_only,2.97,75,0.276085032405,0.052141493,0.053
static_FF_only,2.975,75,0.276085032405,0.052148806,0.053
static_FF_only,2.98,75,0.276085032405,0.052156003,0.053
static_FF_only,2.985,75,0.276085032405,0.052163088,0.053
static_FF_only,2.99,75,0.276085032405,0.052170064,0.053
static_FF_only,2.995,75,0.276085032405,0.052176933,0.053
static_FF_only,3,75,0.276085032405,0.052183696,0.053
static_FF_only,3.005,75,0.276085032405,0.052190358,0.053
static_FF_only,3.01,75,0.276085032405,0.052196919,0.053
static_FF_only,3.015,75,0.276085032405,0.052203383,0.053
static_FF_only,3.02,75,0.276085032405,0.05220975,0.053
static_FF_only,3.025,75,0.276085032405,0.052216023,0.053
static_FF_only,3.03,75,0.276085032405,0.052222203,0.053
static_FF_only,3.035,75,0.276085032405,0.052228292,0.053
static_FF_only,3.04,75,0.276085032405,0.052234291,0.053
static_FF_only,3.045,75,0.276085032405,0.052240201,0.053
static_FF_only,3.05,75,0.276085032405,0.052246025,0.053
static_FF_only,3.055,75,0.276085032405,0.052251764,0.053
static_FF_only,3.06,75,0.276085032405,0.052257418,0.053
static_FF_only,3.065,75,0.276085032405,0.05226299,0.053
static_FF_only,3.07,75,0.276085032405,0.052268481,0.053
static_FF_only,3.075,75,0.276085032405,0.052273893,0.053
static_FF_only,3.08,75,0.276085032405,0.052279225,0.053
static_FF_only,3.085,75,0.276085032405,0.052284481,0.053
static_FF_only,3.09,75,0.276085032405,0.052289661,0.053
static_FF_only,3.095,75,0.276085032405,0.052294766,0.053
static_FF_only,3.1,75,0.276085032405,0.052299798,0.053
static_FF_only,3.105,75,0.276085032405,0.052304758,0.053
static_FF_only,3.11,75,0.276085032405,0.052309647,0.053
static_FF_only,3.115,75,0.276085032405,0.052314467,0.053
static_FF_only,3.12,75,0.276085032405,0.052319218,0.053
static_FF_only,3.125,75,0.276085032405,0.052323902,0.053
static_FF_only,3.13,75,0.276085032405,0.05232852,0.053
static_FF_only,3.135,75,0.276085032405,0.052333073,0.053
static_FF_only,3.14,75,0.276085032405,0.052337561,0.053
static_FF_only,3.145,75,0.276085032405,0.052341987,0.053
static_FF_only,3.15,75,0.276085032405,0.052346351,0.053
static_FF_only,3.155,75,0.276085032405,0.052350654,0.053
static_FF_only,3.16,75,0.276085032405,0.052354897,0.053
static_FF_only,3.165,75,0.276085032405,0.052359082,0.053
static_FF_only,3.17,75,0.276085032405,0.052363209,0.053
static_FF_only,3.175,75,0.276085032405,0.052367279,0.053
static_FF_only,3.18,75,0.276085032405,0.052371293,0.053
static_FF_only,3.185,75,0.276085032405,0.052375252,0.053
static_FF_only,3.19,75,0.276085032405,0.052379158,0.053
static_FF_only,3.195,75,0.276085032405,0.05238301,0.053
static_FF_only,3.2,75,0.276085032405,0.052386809,0.053
static_FF_only,3.205,75,0.276085032405,0.052390558,0.053
static_FF_only,3.21,75,0.276085032405,0.052394255,0.053
static_FF_only,3.215,75,0.276085032405,0.052397903,0.053
static_FF_only,3.22,75,0.276085032405,0.052401502,0.053
static_FF_only,3.225,75,0.276085032405,0.052405052,0.053
static_FF_only,3.23,75,0.276085032405,0.052408555,0.053
static_FF_only,3.235,75,0.276085032405,0.052412011,0.053
static_FF_only,3.24,75,0.276085032405,0.052415421,0.053
static_FF_only,3.245,75,0.276085032405,0.052418785,0.053
static_FF_only,3.25,75,0.276085032405,0.052422105,0.053
static_FF_only,3.255,75,0.276085032405,0.052425381,0.053
static_FF_only,3.26,75,0.276085032405,0.052428614,0.053
static_FF_only,3.265,75,0.276085032405,0.052431804,0.053
static_FF_only,3.27,75,0.276085032405,0.052434952,0.053
static_FF_only,3.275,75,0.276085032405,0.052438059,0.053
static_FF_only,3.28,75,0.276085032405,0.052441124,0.053
static_FF_only,3.285,75,0.276085032405,0.05244415,0.053
static_FF_only,3.29,75,0.276085032405,0.052447135,0.053
static_FF_only,3.295,75,0.276085032405,0.052450082,0.053
static_FF_only,3.3,75,0.276085032405,0.052452991,0.053
static_FF_only,3.305,75,0.276085032405,0.052455862,0.053
static_FF_only,3.31,75,0.276085032405,0.052458695,0.053
static_FF_only,3.315,75,0.276085032405,0.052461492,0.053
static_FF_only,3.32,75,0.276085032405,0.052464253,0.053
static_FF_only,3.325,75,0.276085032405,0.052466978,0.053
static_FF_only,3.33,75,0.276085032405,0.052469668,0.053
static_FF_only,3.335,75,0.276085032405,0.052472324,0.053
static_FF_only,3.34,75,0.276085032405,0.052474945,0.053
static_FF_only,3.345,75,0.276085032405,0.052477532,0.053
static_FF_only,3.35,75,0.276085032405,0.052480086,0.053
static_FF_only,3.355,75,0.276085032405,0.052482607,0.053
static_FF_only,3.36,75,0.276085032405,0.052485096,0.053
static_FF_only,3.365,75,0.276085032405,0.052487553,0.053
static_FF_only,3.37,75,0.276085032405,0.052489979,0.053
static_FF_only,3.375,75,0.276085032405,0.052492374,0.053
static_FF_only,3.38,75,0.276085032405,0.052494738,0.053
static_FF_only,3.385,75,0.276085032405,0.052497072,0.053
static_FF_only,3.39,75,0.276085032405,0.052499377,0.053
static_FF_only,3.395,75,0.276085032405,0.052501652,0.053
static_FF_only,3.4,75,0.276085032405,0.052503898,0.053
dynamic_FF_only,0,50,0.416472435264,0.0529371754378,0.053
dynamic_FF_only,0.005,50,0.416472435264,0.052937175,0.053
dynamic_FF_only,0.01,50,0.416472435264,0.052937176,0.053
dynamic_FF_only,0.015,50,0.416472435264,0.052937178,0.053
dynamic_FF_only,0.02,50,0.416472435264,0.052937182,0.053
dynamic_FF_only,0.025,50,0.416472435264,0.052937189,0.053
dynamic_FF_only,0.03,50,0.416472435264,0.052937201,0.053
dynamic_FF_only,0.035,50,0.416472435264,0.052937216,0.053
dynamic_FF_only,0.04,50,0.416472435264,0.052937232,0.053
dynamic_FF_only,0.045,50,0.416472435264,0.052937242,0.053
dynamic_FF_only,0.05,50,0.416472435264,0.052937238,0.053
dynamic_FF_only,0.055,50,0.416472435264,0.052937213,0.053
dynamic_FF_only,0.06,50,0.416472435264,0.052937166,0.053
dynamic_FF_only,0.065,50,0.416472435264,0.052937103,0.053
dynamic_FF_only,0.07,50,0.416472435264,0.052937036,0.053
dynamic_FF_only,0.075,50,0.416472435264,0.052936979,0.053
dynamic_FF_only,0.08,50,0.416472435264,0.052936943,0.053
dynamic_FF_only,0.085,50,0.416472435264,0.052936935,0.053
dynamic_FF_only,0.09,50,0.416472435264,0.052936954,0.053
dynamic_FF_only,0.095,50,0.416472435264,0.052936992,0.053
dynamic_FF_only,0.1,50,0.416472435264,0.052937041,0.053
dynamic_FF_only,0.105,50,0.416472435264,0.052937091,0.053
dynamic_FF_only,0.11,50,0.416472435264,0.052937133,0.053
dynamic_FF_only,0.115,50,0.416472435264,0.052937163,0.053
dynamic_FF_only,0.12,50,0.416472435264,0.05293718,0.053
dynamic_FF_only,0.125,50,0.416472435264,0.052937185,0.053
dynamic_FF_only,0.13,50,0.416472435264,0.052937182,0.053
dynamic_FF_only,0.135,50,0.416472435264,0.052937174,0.053
dynamic_FF_only,0.14,50,0.416472435264,0.052937165,0.053
dynamic_FF_only,0.145,50,0.416472435264,0.052937159,0.053
dynamic_FF_only,0.15,50,0.416472435264,0.052937156,0.053
dynamic_FF_only,0.155,50,0.416472435264,0.052937156,0.053
dynamic_FF_only,0.16,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.165,50,0.416472435264,0.052937166,0.053
dynamic_FF_only,0.17,50,0.416472435264,0.052937173,0.053
dynamic_FF_only,0.175,50,0.416472435264,0.052937178,0.053
dynamic_FF_only,0.18,50,0.416472435264,0.052937182,0.053
dynamic_FF_only,0.185,50,0.416472435264,0.052937183,0.053
dynamic_FF_only,0.19,50,0.416472435264,0.052937182,0.053
dynamic_FF_only,0.195,50,0.416472435264,0.052937179,0.053
dynamic_FF_only,0.2,50,0.416472435264,0.052937176,0.053
dynamic_FF_only,0.205,50,0.416472435264,0.052937173,0.053
dynamic_FF_only,0.21,50,0.416472435264,0.05293717,0.053
dynamic_FF_only,0.215,50,0.416472435264,0.052937168,0.053
dynamic_FF_only,0.22,50,0.416472435264,0.052937167,0.053
dynamic_FF_only,0.225,50,0.416472435264,0.052937167,0.053
dynamic_FF_only,0.23,50,0.416472435264,0.052937167,0.053
dynamic_FF_only,0.235,50,0.416472435264,0.052937167,0.053
dynamic_FF_only,0.24,50,0.416472435264,0.052937167,0.053
dynamic_FF_only,0.245,50,0.416472435264,0.052937167,0.053
dynamic_FF_only,0.25,50,0.416472435264,0.052937167,0.053
dynamic_FF_only,0.255,50,0.416472435264,0.052937166,0.053
dynamic_FF_only,0.26,50,0.416472435264,0.052937166,0.053
dynamic_FF_only,0.265,50,0.416472435264,0.052937166,0.053
dynamic_FF_only,0.27,50,0.416472435264,0.052937166,0.053
dynamic_FF_only,0.275,50,0.416472435264,0.052937165,0.053
dynamic_FF_only,0.28,50,0.416472435264,0.052937165,0.053
dynamic_FF_only,0.285,50,0.416472435264,0.052937164,0.053
dynamic_FF_only,0.29,50,0.416472435264,0.052937164,0.053
dynamic_FF_only,0.295,50,0.416472435264,0.052937163,0.053
dynamic_FF_only,0.3,50,0.416472435264,0.052937163,0.053
dynamic_FF_only,0.305,50,0.416472435264,0.052937163,0.053
dynamic_FF_only,0.31,50,0.416472435264,0.052937162,0.053
dynamic_FF_only,0.315,50,0.416472435264,0.052937162,0.053
dynamic_FF_only,0.32,50,0.416472435264,0.052937161,0.053
dynamic_FF_only,0.325,50,0.416472435264,0.052937161,0.053
dynamic_FF_only,0.33,50,0.416472435264,0.052937161,0.053
dynamic_FF_only,0.335,50,0.416472435264,0.052937161,0.053
dynamic_FF_only,0.34,50,0.416472435264,0.052937161,0.053
dynamic_FF_only,0.345,50,0.416472435264,0.052937161,0.053
dynamic_FF_only,0.35,50,0.416472435264,0.052937161,0.053
dynamic_FF_only,0.355,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.36,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.365,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.37,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.375,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.38,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.385,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.39,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.395,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.4,50,0.416472435264,0.05293716,0.053
dynamic_FF_only,0.405,65,0.416472435264,0.052937172,0.053
dynamic_FF_only,0.41,65,0.416472435264,0.052937357,0.053
dynamic_FF_only,0.415,65,0.416472435264,0.052938829,0.053
dynamic_FF_only,0.42,65,0.416472435264,0.052946432,0.053
dynamic_FF_only,0.425,65,0.416472435264,0.05297481,0.053
dynamic_FF_only,0.43,65,0.416472435264,0.053056388,0.053
dynamic_FF_only,0.435,65,0.416472435264,0.053244773,0.053
dynamic_FF_only,0.44,65,0.416472435264,0.053604282,0.053
dynamic_FF_only,0.445,65,0.342529496893,0.053138238,0.053
dynamic_FF_only,0.45,65,0.342529496893,0.053049922,0.053
dynamic_FF_only,0.455,65,0.339037455324,0.053215751,0.053
dynamic_FF_only,0.46,65,0.339037455324,0.053519411,0.053
dynamic_FF_only,0.465,65,0.336058516785,0.053776716,0.053
dynamic_FF_only,0.47,65,0.336058516785,0.053946259,0.053
dynamic_FF_only,0.475,65,0.333517288496,0.05394966,0.053
dynamic_FF_only,0.48,65,0.333517288496,0.053840131,0.053
dynamic_FF_only,0.485,65,0.331349455514,0.053623835,0.053
dynamic_FF_only,0.49,65,0.331349455514,0.053385428,0.053
dynamic_FF_only,0.495,65,0.32950015301,0.053139201,0.053
dynamic_FF_only,0.5,65,0.32950015301,0.052943176,0.053
dynamic_FF_only,0.505,65,0.327922577718,0.052786101,0.053
dynamic_FF_only,0.51,65,0.327922577718,0.052694434,0.053
dynamic_FF_only,0.515,65,0.326576803406,0.052641193,0.053
dynamic_FF_only,0.52,65,0.326576803406,0.05263871,0.053
dynamic_FF_only,0.525,65,0.325428770405,0.052659666,0.053
dynamic_FF_only,0.53,65,0.325428770405,0.052712967,0.053
dynamic_FF_only,0.535,65,0.3244494236,0.05277299,0.053
dynamic_FF_only,0.54,65,0.3244494236,0.052844871,0.053
dynamic_FF_only,0.545,65,0.323613977091,0.052905434,0.053
dynamic_FF_only,0.55,65,0.323613977091,0.052959595,0.053
dynamic_FF_only,0.555,65,0.322901286891,0.052989755,0.053
dynamic_FF_only,0.56,65,0.322901286891,0.053003774,0.053
dynamic_FF_only,0.565,65,0.322293315805,0.052991272,0.053
dynamic_FF_only,0.57,65,0.322293315805,0.052964062,0.053
dynamic_FF_only,0.575,65,0.321774676934,0.052918217,0.053
dynamic_FF_only,0.58,65,0.321774676934,0.052867723,0.053
dynamic_FF_only,0.585,65,0.321332244251,0.052811465,0.053
dynamic_FF_only,0.59,65,0.321332244251,0.052761575,0.053
dynamic_FF_only,0.595,65,0.320954820401,0.052715577,0.053
dynamic_FF_only,0.6,65,0.320954820401,0.052681059,0.053
dynamic_FF_only,0.605,65,0.320632853314,0.052652726,0.053
dynamic_FF_only,0.61,65,0.320632853314,0.052634202,0.053
dynamic_FF_only,0.615,65,0.320358194452,0.052618989,0.053
dynamic_FF_only,0.62,65,0.320358194452,0.052609223,0.053
dynamic_FF_only,0.625,65,0.320123892582,0.052599304,0.053
dynamic_FF_only,0.63,65,0.320123892582,0.052591592,0.053
dynamic_FF_only,0.635,65,0.319924017851,0.052582094,0.053
dynamic_FF_only,0.64,65,0.319924017851,0.052573581,0.053
dynamic_FF_only,0.645,65,0.319753511708,0.052563212,0.053
dynamic_FF_only,0.65,65,0.319753511708,0.052553698,0.053
dynamic_FF_only,0.655,65,0.31960805888,0.052542787,0.053
dynamic_FF_only,0.66,65,0.31960805888,0.052532847,0.053
dynamic_FF_only,0.665,65,0.319483978159,0.052521963,0.053
dynamic_FF_only,0.67,65,0.319483978159,0.052512155,0.053
dynamic_FF_only,0.675,65,0.319378129236,0.052501796,0.053
dynamic_FF_only,0.68,65,0.319378129236,0.052492624,0.053
dynamic_FF_only,0.685,65,0.319287833221,0.052483271,0.053
dynamic_FF_only,0.69,65,0.319287833221,0.052475238,0.053
dynamic_FF_only,0.695,65,0.319210804848,0.052467363,0.053
dynamic_FF_only,0.7,65,0.319210804848,0.052460911,0.053
dynamic_FF_only,0.705,65,0.319145094638,0.052454854,0.053
dynamic_FF_only,0.71,65,0.319145094638,0.05245021,0.053
dynamic_FF_only,0.715,65,0.319089039555,0.052446025,0.053
dynamic_FF_only,0.72,65,0.319089039555,0.052443084,0.053
dynamic_FF_only,0.725,65,0.319041220924,0.0524405,0.053
dynamic_FF_only,0.73,65,0.319041220924,0.05243889,0.053
dynamic_FF_only,0.735,65,0.319000428522,0.052437471,0.053
dynamic_FF_only,0.74,65,0.319000428522,0.052436767,0.053
dynamic_FF_only,0.745,65,0.318965629951,0.052436127,0.053
dynamic_FF_only,0.75,65,0.318965629951,0.052436023,0.053
dynamic_FF_only,0.755,65,0.318935944507,0.052435926,0.053
dynamic_FF_only,0.76,65,0.318935944507,0.05243626,0.053
dynamic_FF_only,0.765,65,0.318910620893,0.052436585,0.053
dynamic_FF_only,0.77,65,0.318910620893,0.052437271,0.053
dynamic_FF_only,0.775,65,0.318889018203,0.052437944,0.053
dynamic_FF_only,0.78,65,0.318889018203,0.05243892,0.053
dynamic_FF_only,0.785,65,0.318870589704,0.052439884,0.053
dynamic_FF_only,0.79,65,0.318870589704,0.05244111,0.053
dynamic_FF_only,0.795,65,0.318854868996,0.052442338,0.053
dynamic_FF_only,0.8,65,0.318854868996,0.052443807,0.053
dynamic_FF_only,0.805,65,0.318841458209,0.0524453,0.053
dynamic_FF_only,0.81,65,0.318841458209,0.052447025,0.053
dynamic_FF_only,0.815,65,0.318830017937,0.052448791,0.053
dynamic_FF_only,0.82,65,0.318830017937,0.052450769,0.053
dynamic_FF_only,0.825,65,0.31882025864,0.052452791,0.053
dynamic_FF_only,0.83,65,0.31882025864,0.052454993,0.053
dynamic_FF_only,0.835,65,0.318811933325,0.052457223,0.053
dynamic_FF_only,0.84,65,0.318811933325,0.052459593,0.053
dynamic_FF_only,0.845,65,0.318804831291,0.05246197,0.053
dynamic_FF_only,0.85,65,0.318804831291,0.052464449,0.053
dynamic_FF_only,0.855,65,0.318798772793,0.052466918,0.053
dynamic_FF_only,0.86,65,0.318798772793,0.05246946,0.053
dynamic_FF_only,0.865,65,0.318793604501,0.052471982,0.053
dynamic_FF_only,0.87,65,0.318793604501,0.05247456,0.053
dynamic_FF_only,0.875,65,0.318789195611,0.052477116,0.053
dynamic_FF_only,0.88,65,0.318789195611,0.052479715,0.053
dynamic_FF_only,0.885,65,0.318785434542,0.052482295,0.053
dynamic_FF_only,0.89,65,0.318785434542,0.052484909,0.053
dynamic_FF_only,0.895,65,0.318782226105,0.052487505,0.053
dynamic_FF_only,0.9,65,0.318782226105,0.052490128,0.053
dynamic_FF_only,0.905,65,0.3187794891,0.052492731,0.053
dynamic_FF_only,0.91,65,0.3187794891,0.052495354,0.053
dynamic_FF_only,0.915,65,0.318777154256,0.052497956,0.053
dynamic_FF_only,0.92,65,0.318777154256,0.05250057,0.053
dynamic_FF_only,0.925,65,0.318775162483,0.052503161,0.053
dynamic_FF_only,0.93,65,0.318775162483,0.052505757,0.053
dynamic_FF_only,0.935,65,0.318773463371,0.052508328,0.053
dynamic_FF_only,0.94,65,0.318773463371,0.052510897,0.053
dynamic_FF_only,0.945,65,0.318772013918,0.05251344,0.053
dynamic_FF_only,0.95,65,0.318772013918,0.052515976,0.053
dynamic_FF_only,0.955,65,0.31877077744,0.052518483,0.053
dynamic_FF_only,0.96,65,0.31877077744,0.05252098,0.053
dynamic_FF_only,0.965,65,0.318769722644,0.052523447,0.053
dynamic_FF_only,0.97,65,0.318769722644,0.0525259,0.053
dynamic_FF_only,0.975,65,0.318768822835,0.052528324,0.053
dynamic_FF_only,0.98,65,0.318768822835,0.052530731,0.053
dynamic_FF_only,0.985,65,0.318768055239,0.052533108,0.053
dynamic_FF_only,0.99,65,0.318768055239,0.052535466,0.053
dynamic_FF_only,0.995,65,0.318767400429,0.052537795,0.053
dynamic_FF_only,1,65,0.318767400429,0.052540103,0.053
dynamic_FF_only,1.005,65,0.318766841834,0.052542382,0.053
dynamic_FF_only,1.01,65,0.318766841834,0.052544639,0.053
dynamic_FF_only,1.015,65,0.318766365316,0.052546867,0.053
dynamic_FF_only,1.02,65,0.318766365316,0.052549072,0.053
dynamic_FF_only,1.025,65,0.318765958816,0.052551248,0.053
dynamic_FF_only,1.03,65,0.318765958816,0.052553401,0.053
dynamic_FF_only,1.035,65,0.318765612044,0.052555524,0.053
dynamic_FF_only,1.04,65,0.318765612044,0.052557625,0.053
dynamic_FF_only,1.045,65,0.318765316226,0.052559696,0.053
dynamic_FF_only,1.05,65,0.318765316226,0.052561744,0.053
dynamic_FF_only,1.055,65,0.318765063873,0.052563764,0.053
dynamic_FF_only,1.06,65,0.318765063873,0.05256576,0.053
dynamic_FF_only,1.065,65,0.3187648486,0.052567729,0.053
dynamic_FF_only,1.07,65,0.3187648486,0.052569673,0.053
dynamic_FF_only,1.075,65,0.318764664958,0.052571591,0.053
dynamic_FF_only,1.08,65,0.318764664958,0.052573485,0.053
dynamic_FF_only,1.085,65,0.318764508299,0.052575353,0.053
dynamic_FF_only,1.09,65,0.318764508299,0.052577197,0.053
dynamic_FF_only,1.095,65,0.318764374659,0.052579016,0.053
dynamic_FF_only,1.1,65,0.318764374659,0.052580811,0.053
dynamic_FF_only,1.105,65,0.318764260656,0.052582582,0.053
dynamic_FF_only,1.11,65,0.318764260656,0.052584329,0.053
dynamic_FF_only,1.115,65,0.318764163403,0.052586052,0.053
dynamic_FF_only,1.12,65,0.318764163403,0.052587752,0.053
dynamic_FF_only,1.125,65,0.318764080441,0.052589429,0.053
dynamic_FF_only,1.13,65,0.318764080441,0.052591084,0.053
dynamic_FF_only,1.135,65,0.318764009668,0.052592715,0.053
dynamic_FF_only,1.14,65,0.318764009668,0.052594325,0.053
dynamic_FF_only,1.145,65,0.318763949295,0.052595912,0.053
dynamic_FF_only,1.15,65,0.318763949295,0.052597479,0.053
dynamic_FF_only,1.155,65,0.318763897792,0.052599023,0.053
dynamic_FF_only,1.16,65,0.318763897792,0.052600547,0.053
dynamic_FF_only,1.165,65,0.318763853857,0.05260205,0.053
dynamic_FF_only,1.17,65,0.318763853857,0.052603532,0.053
dynamic_FF_only,1.175,65,0.318763816377,0.052604994,0.053
dynamic_FF_only,1.18,65,0.318763816377,0.052606436,0.053
dynamic_FF_only,1.185,65,0.318763784405,0.052607858,0.053
dynamic_FF_only,1.19,65,0.318763784405,0.05260926,0.053
dynamic_FF_only,1.195,65,0.318763757131,0.052610644,0.053
dynamic_FF_only,1.2,65,0.318763757131,0.052612008,0.053
dynamic_FF_only,1.205,65,0.318763733864,0.052613353,0.053
dynamic_FF_only,1.21,65,0.318763733864,0.052614681,0.053
dynamic_FF_only,1.215,65,0.318763714015,0.052615989,0.053
dynamic_FF_only,1.22,65,0.318763714015,0.05261728,0.053
dynamic_FF_only,1.225,65,0.318763697083,0.052618554,0.053
dynamic_FF_only,1.23,65,0.318763697083,0.052619809,0.053
dynamic_FF_only,1.235,65,0.31876368264,0.052621048,0.053
dynamic_FF_only,1.24,65,0.31876368264,0.052622269,0.053
dynamic_FF_only,1.245,65,0.318763670318,0.052623474,0.053
dynamic_FF_only,1.25,65,0.318763670318,0.052624662,0.053
dynamic_FF_only,1.255,65,0.318763659807,0.052625833,0.053
dynamic_FF_only,1.26,65,0.318763659807,0.052626989,0.053
dynamic_FF_only,1.265,65,0.31876365084,0.052628129,0.053
dynamic_FF_only,1.27,65,0.31876365084,0.052629253,0.053
dynamic_FF_only,1.275,65,0.318763643191,0.052630361,0.053
dynamic_FF_only,1.28,65,0.318763643191,0.052631455,0.053
dynamic_FF_only,1.285,65,0.318763636666,0.052632533,0.053
dynamic_FF_only,1.29,65,0.318763636666,0.052633597,0.053
dynamic_FF_only,1.295,65,0.318763631099,0.052634646,0.053
dynamic_FF_only,1.3,65,0.318763631099,0.052635681,0.053
dynamic_FF_only,1.305,65,0.318763626351,0.052636701,0.053
dynamic_FF_only,1.31,65,0.318763626351,0.052637707,0.053
dynamic_FF_only,1.315,65,0.3187636223,0.0526387,0.053
dynamic_FF_only,1.32,65,0.3187636223,0.052639679,0.053
dynamic_FF_only,1.325,65,0.318763618844,0.052640644,0.053
dynamic_FF_only,1.33,65,0.318763618844,0.052641596,0.053
dynamic_FF_only,1.335,65,0.318763615896,0.052642536,0.053
dynamic_FF_only,1.34,65,0.318763615896,0.052643462,0.053
dynamic_FF_only,1.345,65,0.318763613382,0.052644376,0.053
dynamic_FF_only,1.35,65,0.318763613382,0.052645277,0.053
dynamic_FF_only,1.355,65,0.318763611236,0.052646166,0.053
dynamic_FF_only,1.36,65,0.318763611236,0.052647043,0.053
dynamic_FF_only,1.365,65,0.318763609406,0.052647907,0.053
dynamic_FF_only,1.37,65,0.318763609406,0.05264876,0.053
dynamic_FF_only,1.375,65,0.318763607845,0.052649601,0.053
dynamic_FF_only,1.38,65,0.318763607845,0.052650431,0.053
dynamic_FF_only,1.385,65,0.318763606513,0.052651249,0.053
dynamic_FF_only,1.39,65,0.318763606513,0.052652057,0.053
dynamic_FF_only,1.395,65,0.318763605377,0.052652853,0.053
dynamic_FF_only,1.4,65,0.318763605377,0.052653638,0.053
dynamic_FF_only,1.405,65,0.318763604408,0.052654413,0.053
dynamic_FF_only,1.41,64.5625,0.318763604408,0.052655176,0.053
dynamic_FF_only,1.415,64.125,0.318763603582,0.052655929,0.053
dynamic_FF_only,1.42,63.6875,0.318763603582,0.05265667,0.053
dynamic_FF_only,1.425,63.25,0.318763602876,0.052657385,0.053
dynamic_FF_only,1.43,62.8125,0.318763602876,0.052658021,0.053
dynamic_FF_only,1.435,62.375,0.318763602275,0.052658394,0.053
dynamic_FF_only,1.44,61.9375,0.318763602275,0.052658014,0.053
dynamic_FF_only,1.445,61.5,0.318763601761,0.052655786,0.053
dynamic_FF_only,1.45,61.0625,0.318763601761,0.052649708,0.053
dynamic_FF_only,1.455,60.625,0.322086337106,0.052686875,0.053
dynamic_FF_only,1.46,60.1875,0.322086337106,0.052704765,0.053
dynamic_FF_only,1.465,59.75,0.325661576065,0.052752815,0.053
dynamic_FF_only,1.47,59.3125,0.325661576065,0.052768717,0.053
dynamic_FF_only,1.475,58.875,0.329475023729,0.052809855,0.053
dynamic_FF_only,1.48,58.4375,0.329475023729,0.052814586,0.053
dynamic_FF_only,1.485,58,0.333515566731,0.052847316,0.053
dynamic_FF_only,1.49,57.5625,0.333515566731,0.052845968,0.053
dynamic_FF_only,1.495,57.125,0.337774875129,0.052878672,0.053
dynamic_FF_only,1.5,56.6875,0.337774875129,0.05287951,0.053
dynamic_FF_only,1.505,56.25,0.342247068436,0.052917787,0.053
dynamic_FF_only,1.51,55.8125,0.342247068436,0.052923013,0.053
dynamic_FF_only,1.515,55.375,0.346928436886,0.052966152,0.053
dynamic_FF_only,1.52,54.9375,0.346928436886,0.052973489,0.053
dynamic_FF_only,1.525,54.5,0.351817210482,0.053018585,0.053
dynamic_FF_only,1.53,54.0625,0.351817210482,0.053025019,0.053
dynamic_FF_only,1.535,53.625,0.356913369457,0.053069025,0.053
dynamic_FF_only,1.54,53.1875,0.356913369457,0.053071572,0.053
dynamic_FF_only,1.545,52.75,0.362218490868,0.053111541,0.053
dynamic_FF_only,1.55,52.3125,0.362218490868,0.053107476,0.053
dynamic_FF_only,1.555,51.875,0.367735626876,0.053141128,0.053
dynamic_FF_only,1.56,51.4375,0.367735626876,0.053128961,0.053
dynamic_FF_only,1.565,51,0.37346921102,0.053155657,0.053
dynamic_FF_only,1.57,50.5625,0.37346921102,0.053135922,0.053
dynamic_FF_only,1.575,50.125,0.379424989496,0.053157249,0.053
dynamic_FF_only,1.58,49.6875,0.379424989496,0.053132508,0.053
dynamic_FF_only,1.585,49.25,0.385609974997,0.053151702,0.053
dynamic_FF_only,1.59,48.8125,0.385609974997,0.053125047,0.053
dynamic_FF_only,1.595,48.375,0.392032421205,0.053144793,0.053
dynamic_FF_only,1.6,47.9375,0.392032421205,0.053117914,0.053
dynamic_FF_only,1.605,47.5,0.398701816499,0.053138948,0.053
dynamic_FF_only,1.61,47.0625,0.398701816499,0.053111757,0.053
dynamic_FF_only,1.615,46.625,0.405628895861,0.053133409,0.053
dynamic_FF_only,1.62,46.1875,0.405628895861,0.053105008,0.053
dynamic_FF_only,1.625,45.75,0.412823696899,0.053126542,0.053
dynamic_FF_only,1.63,45.3125,0.412823696899,0.053096423,0.053
dynamic_FF_only,1.635,44.875,0.420295684909,0.053117539,0.053
dynamic_FF_only,1.64,44.4375,0.420295684909,0.053085559,0.053
dynamic_FF_only,1.645,44,0.42805845558,0.053106354,0.053
dynamic_FF_only,1.65,43.5625,0.42805845558,0.053072449,0.053
dynamic_FF_only,1.655,43.125,0.436127018668,0.053092892,0.053
dynamic_FF_only,1.66,42.6875,0.436127018668,0.053057019,0.053
dynamic_FF_only,1.665,42.25,0.444517830203,0.053077144,0.053
dynamic_FF_only,1.67,41.8125,0.444517830203,0.053039507,0.053
dynamic_FF_only,1.675,41.375,0.453248892167,0.053059627,0.053
dynamic_FF_only,1.68,40.9375,0.453248892167,0.053020276,0.053
dynamic_FF_only,1.685,40.5,0.462339871368,0.05304056,0.053
dynamic_FF_only,1.69,40.0625,0.462339871368,0.052999653,0.053
dynamic_FF_only,1.695,39.625,0.471812239174,0.053020146,0.053
dynamic_FF_only,1.7,39.1875,0.471812239174,0.052977505,0.053
dynamic_FF_only,1.705,38.75,0.4816894342,0.052997985,0.053
dynamic_FF_only,1.71,38.3125,0.4816894342,0.052953362,0.053
dynamic_FF_only,1.715,37.875,0.491997050585,0.052973667,0.053
dynamic_FF_only,1.72,37.4375,0.491997050585,0.052926762,0.053
dynamic_FF_only,1.725,37,0.50276305508,0.052946838,0.053
dynamic_FF_only,1.73,36.5625,0.50276305508,0.052897448,0.053
dynamic_FF_only,1.735,36.125,0.514018036869,0.052917122,0.053
dynamic_FF_only,1.74,35.6875,0.514018036869,0.052865148,0.053
dynamic_FF_only,1.745,35.25,0.525795494861,0.052884465,0.053
dynamic_FF_only,1.75,34.8125,0.525795494861,0.052829631,0.053
dynamic_FF_only,1.755,34.375,0.538132168185,0.052848501,0.053
dynamic_FF_only,1.76,33.9375,0.538132168185,0.052790874,0.053
dynamic_FF_only,1.765,33.5,0.551068416782,0.052809421,0.053
dynamic_FF_only,1.77,33.0625,0.551068416782,0.052748754,0.053
dynamic_FF_only,1.775,32.625,0.564648660429,0.052766819,0.053
dynamic_FF_only,1.78,32.1875,0.564648660429,0.052702968,0.053
dynamic_FF_only,1.785,31.75,0.578921886286,0.052720542,0.053
dynamic_FF_only,1.79,31.3125,0.578921886286,0.052653142,0.053
dynamic_FF_only,1.795,30.875,0.593942237168,0.052670092,0.053
dynamic_FF_only,1.8,30.4375,0.593942237168,0.052598831,0.053
dynamic_FF_only,1.805,30,0.609769695449,0.052615084,0.053
dynamic_FF_only,1.81,30,0.609769695449,0.052539677,0.053
dynamic_FF_only,1.815,30,0.626470880751,0.052555149,0.053
dynamic_FF_only,1.82,30,0.626470880751,0.05247689,0.053
dynamic_FF_only,1.825,30,0.644119983755,0.052497302,0.053
dynamic_FF_only,1.83,30,0.644119983755,0.052431318,0.053
dynamic_FF_only,1.835,30,0.662799863633,0.052488909,0.053
dynamic_FF_only,1.84,30,0.662799863633,0.052484013,0.053
dynamic_FF_only,1.845,30,0.682603343238,0.0526365,0.053
dynamic_FF_only,1.85,30,0.682603343238,0.052739686,0.053
dynamic_FF_only,1.855,30,0.686559613535,0.052854975,0.053
dynamic_FF_only,1.86,30,0.686559613535,0.052950683,0.053
dynamic_FF_only,1.865,30,0.689934569368,0.053061482,0.053
dynamic_FF_only,1.87,30,0.689934569368,0.05314775,0.053
dynamic_FF_only,1.875,30,0.692813626161,0.053237512,0.053
dynamic_FF_only,1.88,30,0.692813626161,0.053300234,0.053
dynamic_FF_only,1.885,30,0.695269648825,0.053365689,0.053
dynamic_FF_only,1.89,30,0.695269648825,0.05341374,0.053
dynamic_FF_only,1.895,30,0.697364795868,0.053472026,0.053
dynamic_FF_only,1.9,30,0.697364795868,0.053520885,0.053
dynamic_FF_only,1.905,30,0.699152092539,0.053578594,0.053
dynamic_FF_only,1.91,30,0.699152092539,0.053623935,0.053
dynamic_FF_only,1.915,30,0.700676772825,0.053671449,0.053
dynamic_FF_only,1.92,30,0.700676772825,0.053705265,0.053
dynamic_FF_only,1.925,30,0.701977424256,0.053741258,0.053
dynamic_FF_only,1.93,30,0.701977424256,0.053768327,0.053
dynamic_FF_only,1.935,30,0.703086964505,0.053800531,0.053
dynamic_FF_only,1.94,30,0.703086964505,0.053827437,0.053
dynamic_FF_only,1.945,30,0.704033474489,0.053859329,0.053
dynamic_FF_only,1.95,30,0.704033474489,0.053885634,0.053
dynamic_FF_only,1.955,30,0.704840909056,0.05391405,0.053
dynamic_FF_only,1.96,30,0.704840909056,0.053935151,0.053
dynamic_FF_only,1.965,30,0.705529703247,0.053955806,0.053
dynamic_FF_only,1.97,30,0.705529703247,0.053968944,0.053
dynamic_FF_only,1.975,30,0.706117289483,0.05398173,0.053
dynamic_FF_only,1.98,30,0.706117289483,0.053989288,0.053
dynamic_FF_only,1.985,30,0.706618538752,0.053998293,0.053
dynamic_FF_only,1.99,30,0.706618538752,0.054004429,0.053
dynamic_FF_only,1.995,30,0.707046136974,0.054012698,0.053
dynamic_FF_only,2,30,0.707046136974,0.054018595,0.053
dynamic_FF_only,2.005,30,0.707410906063,0.054025784,0.053
dynamic_FF_only,2.01,30,0.707410906063,0.054030185,0.053
dynamic_FF_only,2.015,30,0.707722077816,0.054034989,0.053
dynamic_FF_only,2.02,30,0.707722077816,0.05403696,0.053
dynamic_FF_only,2.025,30,0.707987527557,0.054039115,0.053
dynamic_FF_only,2.03,30,0.707987527557,0.054038927,0.053
dynamic_FF_only,2.035,30,0.708213973447,0.054039099,0.053
dynamic_FF_only,2.04,30,0.708213973447,0.054037518,0.053
dynamic_FF_only,2.045,30,0.708407146517,0.054036457,0.053
dynamic_FF_only,2.05,30,0.708407146517,0.054034032,0.053
dynamic_FF_only,2.055,30,0.708571935707,0.054032069,0.053
dynamic_FF_only,2.06,30,0.708571935707,0.054028861,0.053
dynamic_FF_only,2.065,30,0.708712511603,0.054025909,0.053
dynamic_FF_only,2.07,30,0.708712511603,0.054021769,0.053
dynamic_FF_only,2.075,30,0.708832431983,0.054017778,0.053
dynamic_FF_only,2.08,30,0.708832431983,0.054012771,0.053
dynamic_FF_only,2.085,30,0.708934731865,0.054007948,0.053
dynamic_FF_only,2.09,30,0.708934731865,0.054002348,0.053
dynamic_FF_only,2.095,30,0.709022000317,0.053996995,0.053
dynamic_FF_only,2.1,30,0.709022000317,0.053991057,0.053
dynamic_FF_only,2.105,30,0.709096445982,0.05398539,0.053
dynamic_FF_only,2.11,30,0.709096445982,0.053979254,0.053
dynamic_FF_only,2.115,30,0.709159952975,0.05397335,0.053
dynamic_FF_only,2.12,30,0.709159952975,0.05396704,0.053
dynamic_FF_only,2.125,30,0.709214128569,0.053960924,0.053
dynamic_FF_only,2.13,30,0.709214128569,0.053954469,0.053
dynamic_FF_only,2.135,30,0.709260343875,0.053948197,0.053
dynamic_FF_only,2.14,30,0.709260343875,0.05394166,0.053
dynamic_FF_only,2.145,30,0.709299768535,0.053935312,0.053
dynamic_FF_only,2.15,30,0.709299768535,0.053928769,0.053
dynamic_FF_only,2.155,30,0.709333400335,0.053922414,0.053
dynamic_FF_only,2.16,30,0.709333400335,0.053915915,0.053
dynamic_FF_only,2.165,30,0.709362090446,0.053909593,0.053
dynamic_FF_only,2.17,30,0.709362090446,0.053903165,0.053
dynamic_FF_only,2.175,30,0.709386564977,0.053896903,0.053
dynamic_FF_only,2.18,30,0.709386564977,0.053890566,0.053
dynamic_FF_only,2.185,30,0.709407443344,0.053884388,0.053
dynamic_FF_only,2.19,30,0.709407443344,0.053878163,0.053
dynamic_FF_only,2.195,30,0.709425253948,0.05387209,0.053
dynamic_FF_only,2.2,30,0.709425253948,0.053865993,0.053
dynamic_FF_only,2.205,30,0.709440447552,0.053860043,0.053
dynamic_FF_only,2.21,30,0.709440447552,0.053854087,0.053
dynamic_FF_only,2.215,30,0.709453408684,0.053848268,0.053
dynamic_FF_only,2.22,30,0.709453408684,0.05384246,0.053
dynamic_FF_only,2.225,30,0.709464465372,0.05383679,0.053
dynamic_FF_only,2.23,30,0.709464465372,0.053831147,0.053
dynamic_FF_only,2.235,30,0.709473897446,0.053825635,0.053
dynamic_FF_only,2.24,30,0.709473897446,0.053820161,0.053
dynamic_FF_only,2.245,30,0.709481943619,0.053814812,0.053
dynamic_FF_only,2.25,30,0.709481943619,0.053809505,0.053
dynamic_FF_only,2.255,30,0.709488807527,0.053804316,0.053
dynamic_FF_only,2.26,30,0.709488807527,0.053799175,0.053
dynamic_FF_only,2.265,30,0.709494662888,0.053794144,0.053
dynamic_FF_only,2.27,30,0.709494662888,0.053789166,0.053
dynamic_FF_only,2.275,30,0.709499657891,0.053784298,0.053
dynamic_FF_only,2.28,30,0.709499657891,0.05377949,0.053
dynamic_FF_only,2.285,30,0.709503918953,0.053774788,0.053
dynamic_FF_only,2.29,30,0.709503918953,0.053770146,0.053
dynamic_FF_only,2.295,30,0.709507553917,0.053765605,0.053
dynamic_FF_only,2.3,30,0.709507553917,0.053761128,0.053
dynamic_FF_only,2.305,30,0.709510654777,0.053756747,0.053
dynamic_FF_only,2.31,30,0.709510654777,0.05375243,0.053
dynamic_FF_only,2.315,30,0.709513300012,0.053748206,0.053
dynamic_FF_only,2.32,30,0.709513300012,0.053744047,0.053
dynamic_FF_only,2.325,30,0.70951555657,0.053739976,0.053
dynamic_FF_only,2.33,30,0.70951555657,0.053735971,0.053
dynamic_FF_only,2.335,30,0.70951748156,0.05373205,0.053
dynamic_FF_only,2.34,30,0.70951748156,0.053728192,0.053
dynamic_FF_only,2.345,30,0.709519123702,0.053724414,0.053
dynamic_FF_only,2.35,30,0.709519123702,0.0537207,0.053
dynamic_FF_only,2.355,30,0.709520524556,0.053717065,0.053
dynamic_FF_only,2.36,30,0.709520524556,0.053713493,0.053
dynamic_FF_only,2.365,30,0.709521719576,0.053709996,0.053
dynamic_FF_only,2.37,30,0.709521719576,0.053706561,0.053
dynamic_FF_only,2.375,30,0.709522739005,0.053703197,0.053
dynamic_FF_only,2.38,30,0.709522739005,0.053699893,0.053
dynamic_FF_only,2.385,30,0.709523608645,0.053696659,0.053
dynamic_FF_only,2.39,30,0.709523608645,0.053693483,0.053
dynamic_FF_only,2.395,30,0.709524350504,0.053690373,0.053
dynamic_FF_only,2.4,30,0.709524350504,0.053687321,0.053
dynamic_FF_only,2.405,75,0.709524983358,0.053690079,0.053
dynamic_FF_only,2.41,75,0.709524983358,0.053746881,0.053
dynamic_FF_only,2.415,75,0.709525523224,0.054041179,0.053
dynamic_FF_only,2.42,75,0.709525523224,0.054977743,0.053
dynamic_FF_only,2.425,75,0.709525983764,0.057096073,0.053
dynamic_FF_only,2.43,75,0.709525983764,0.060751488,0.053
dynamic_FF_only,2.435,75,0.709526376635,0.065788044,0.053
dynamic_FF_only,2.44,75,0.709526376635,0.071534362,0.053
dynamic_FF_only,2.445,75,0.38151036838,0.071540569,0.053
dynamic_FF_only,2.45,75,0.38151036838,0.072564324,0.053
dynamic_FF_only,2.455,75,0.366019699613,0.073446527,0.053
dynamic_FF_only,2.46,75,0.366019699613,0.073689152,0.053
dynamic_FF_only,2.465,75,0.352805151823,0.072913795,0.053
dynamic_FF_only,2.47,75,0.352805151823,0.071588718,0.053
dynamic_FF_only,2.475,75,0.341532283241,0.0697576,0.053
dynamic_FF_only,2.48,75,0.341532283241,0.067866115,0.053
dynamic_FF_only,2.485,75,0.331915793285,0.06597955,0.053
dynamic_FF_only,2.49,75,0.331915793285,0.06444083,0.053
dynamic_FF_only,2.495,75,0.32371230201,0.063207383,0.053
dynamic_FF_only,2.5,75,0.32371230201,0.062421482,0.053
dynamic_FF_only,2.505,75,0.316714190494,0.061885527,0.053
dynamic_FF_only,2.51,75,0.316714190494,0.061612136,0.053
dynamic_FF_only,2.515,75,0.310744346296,0.061375107,0.053
dynamic_FF_only,2.52,75,0.310744346296,0.061190104,0.053
dynamic_FF_only,2.525,75,0.305651680987,0.06089931,0.053
dynamic_FF_only,2.53,75,0.305651680987,0.06057002,0.053
dynamic_FF_only,2.535,75,0.301307306312,0.060119796,0.053
dynamic_FF_only,2.54,75,0.301307306312,0.059644061,0.053
dynamic_FF_only,2.545,75,0.297601272207,0.05909838,0.053
dynamic_FF_only,2.55,75,0.297601272207,0.058573977,0.053
dynamic_FF_only,2.555,75,0.294439784118,0.058034563,0.053
dynamic_FF_only,2.56,75,0.294439784118,0.057551341,0.053
dynamic_FF_only,2.565,75,0.291742829193,0.057085887,0.053
dynamic_FF_only,2.57,75,0.291742829193,0.056689365,0.053
dynamic_FF_only,2.575,75,0.289442151264,0.056320768,0.053
dynamic_FF_only,2.58,75,0.289442151264,0.056015863,0.053
dynamic_FF_only,2.585,75,0.287479523381,0.055733917,0.053
dynamic_FF_only,2.59,75,0.287479523381,0.055501339,0.053
dynamic_FF_only,2.595,75,0.285805274171,0.05528137,0.053
dynamic_FF_only,2.6,75,0.285805274171,0.05509575,0.053
dynamic_FF_only,2.605,75,0.284377030721,0.054913489,0.053
dynamic_FF_only,2.61,75,0.284377030721,0.054754013,0.053
dynamic_FF_only,2.615,75,0.283158646182,0.054592173,0.053
dynamic_FF_only,2.62,75,0.283158646182,0.054445889,0.053
dynamic_FF_only,2.625,75,0.282119284941,0.054295065,0.053
dynamic_FF_only,2.63,75,0.282119284941,0.054156181,0.053
dynamic_FF_only,2.635,75,0.281232642215,0.0540131,0.053
dynamic_FF_only,2.64,75,0.281232642215,0.053880659,0.053
dynamic_FF_only,2.645,75,0.280476278313,0.053745578,0.053
dynamic_FF_only,2.65,75,0.280476278313,0.053620892,0.053
dynamic_FF_only,2.655,75,0.279831050719,0.053495602,0.053
dynamic_FF_only,2.66,75,0.279831050719,0.053381052,0.053
dynamic_FF_only,2.665,75,0.279280629624,0.053268095,0.053
dynamic_FF_only,2.67,75,0.279280629624,0.053166512,0.053
dynamic_FF_only,2.675,75,0.278811084636,0.053068525,0.053
dynamic_FF_only,2.68,75,0.278811084636,0.052982272,0.053
dynamic_FF_only,2.685,75,0.278410532229,0.052900744,0.053
dynamic_FF_only,2.69,75,0.278410532229,0.052830347,0.053
dynamic_FF_only,2.695,75,0.278068834978,0.052764542,0.053
dynamic_FF_only,2.7,75,0.278068834978,0.052708244,0.053
dynamic_FF_only,2.705,75,0.277777345002,0.052655481,0.053
dynamic_FF_only,2.71,75,0.277777345002,0.052610208,0.053
dynamic_FF_only,2.715,75,0.277528685099,0.052567262,0.053
dynamic_FF_only,2.72,75,0.277528685099,0.052530083,0.053
dynamic_FF_only,2.725,75,0.277316562031,0.05249441,0.053
dynamic_FF_only,2.73,75,0.277316562031,0.052463342,0.053
dynamic_FF_only,2.735,75,0.27713560726,0.052433392,0.053
dynamic_FF_only,2.74,75,0.27713560726,0.052407308,0.053
dynamic_FF_only,2.745,75,0.276981241073,0.052382186,0.053
dynamic_FF_only,2.75,75,0.276981241073,0.052360401,0.053
dynamic_FF_only,2.755,75,0.276849556678,0.052339492,0.053
dynamic_FF_only,2.76,75,0.276849556678,0.052321489,0.053
dynamic_FF_only,2.765,75,0.276737221325,0.052304295,0.053
dynamic_FF_only,2.77,75,0.276737221325,0.052289645,0.053
dynamic_FF_only,2.775,75,0.276641391965,0.05227575,0.053
dynamic_FF_only,2.78,75,0.276641391965,0.052264092,0.053
dynamic_FF_only,2.785,75,0.276559643288,0.052253146,0.053
dynamic_FF_only,2.79,75,0.276559643288,0.052244173,0.053
dynamic_FF_only,2.795,75,0.276489906351,0.052235865,0.053
dynamic_FF_only,2.8,75,0.276489906351,0.052229286,0.053
dynamic_FF_only,2.805,75,0.276430416209,0.052223307,0.053
dynamic_FF_only,2.81,75,0.276430416209,0.052218824,0.053
dynamic_FF_only,2.815,75,0.27637966725,0.052214863,0.053
dynamic_FF_only,2.82,75,0.27637966725,0.052212177,0.053
dynamic_FF_only,2.825,75,0.276336375087,0.052209928,0.053
dynamic_FF_only,2.83,75,0.276336375087,0.052208751,0.053
dynamic_FF_only,2.835,75,0.276299444057,0.052207927,0.053
dynamic_FF_only,2.84,75,0.276299444057,0.052207995,0.053
dynamic_FF_only,2.845,75,0.276267939487,0.052208338,0.053
dynamic_FF_only,2.85,75,0.276267939487,0.052209414,0.053
dynamic_FF_only,2.855,75,0.27624106404,0.052210695,0.053
dynamic_FF_only,2.86,75,0.27624106404,0.052212575,0.053
dynamic_FF_only,2.865,75,0.276218137536,0.052214607,0.053
dynamic_FF_only,2.87,75,0.276218137536,0.052217129,0.053
dynamic_FF_only,2.875,75,0.276198579737,0.052219763,0.053
dynamic_FF_only,2.88,75,0.276198579737,0.052222801,0.053
dynamic_FF_only,2.885,75,0.276181895663,0.052225923,0.053
dynamic_FF_only,2.89,75,0.276181895663,0.052229379,0.053
dynamic_FF_only,2.895,75,0.276167663063,0.052232898,0.053
dynamic_FF_only,2.9,75,0.276167663063,0.052236694,0.053
dynamic_FF_only,2.905,75,0.27615552173,0.052240535,0.053
dynamic_FF_only,2.91,75,0.27615552173,0.052244605,0.053
dynamic_FF_only,2.915,75,0.276145164383,0.052248704,0.053
dynamic_FF_only,2.92,75,0.276145164383,0.052252988,0.053
dynamic_FF_only,2.925,75,0.276136328892,0.052257287,0.053
dynamic_FF_only,2.93,75,0.276136328892,0.052261731,0.053
dynamic_FF_only,2.935,75,0.276128791644,0.052266175,0.053
dynamic_FF_only,2.94,75,0.276128791644,0.052270731,0.053
dynamic_FF_only,2.945,75,0.276122361881,0.052275273,0.053
dynamic_FF_only,2.95,75,0.276122361881,0.052279898,0.053
dynamic_FF_only,2.955,75,0.276116876876,0.052284498,0.053
dynamic_FF_only,2.96,75,0.276116876876,0.052289155,0.053
dynamic_FF_only,2.965,75,0.276112197809,0.052293779,0.053
dynamic_FF_only,2.97,75,0.276112197809,0.052298438,0.053
dynamic_FF_only,2.975,75,0.276108206261,0.052303056,0.053
dynamic_FF_only,2.98,75,0.276108206261,0.052307693,0.053
dynamic_FF_only,2.985,75,0.276104801211,0.052312283,0.053
dynamic_FF_only,2.99,75,0.276104801211,0.052316878,0.053
dynamic_FF_only,2.995,75,0.276101896482,0.052321422,0.053
dynamic_FF_only,3,75,0.276101896482,0.052325961,0.053
dynamic_FF_only,3.005,75,0.276099418559,0.052330446,0.053
dynamic_FF_only,3.01,75,0.276099418559,0.052334916,0.053
dynamic_FF_only,3.015,75,0.27609730473,0.052339331,0.053
dynamic_FF_only,3.02,75,0.27609730473,0.052343724,0.053
dynamic_FF_only,3.025,75,0.276095501496,0.052348061,0.053
dynamic_FF_only,3.03,75,0.276095501496,0.05235237,0.053
dynamic_FF_only,3.035,75,0.276093963221,0.052356621,0.053
dynamic_FF_only,3.04,75,0.276093963221,0.05236084,0.053
dynamic_FF_only,3.045,75,0.276092650971,0.052365001,0.053
dynamic_FF_only,3.05,75,0.276092650971,0.052369126,0.053
dynamic_FF_only,3.055,75,0.276091531538,0.052373194,0.053
dynamic_FF_only,3.06,75,0.276091531538,0.052377223,0.053
dynamic_FF_only,3.065,75,0.276090576588,0.052381195,0.053
dynamic_FF_only,3.07,75,0.276090576588,0.052385127,0.053
dynamic_FF_only,3.075,75,0.276089761953,0.052389002,0.053
dynamic_FF_only,3.08,75,0.276089761953,0.052392834,0.053
dynamic_FF_only,3.085,75,0.276089067017,0.052396611,0.053
dynamic_FF_only,3.09,75,0.276089067017,0.052400345,0.053
dynamic_FF_only,3.095,75,0.276088474191,0.052404025,0.053
dynamic_FF_only,3.1,75,0.276088474191,0.05240766,0.053
dynamic_FF_only,3.105,75,0.276087968473,0.052411243,0.053
dynamic_FF_only,3.11,75,0.276087968473,0.052414781,0.053
dynamic_FF_only,3.115,75,0.276087537061,0.052418268,0.053
dynamic_FF_only,3.12,75,0.276087537061,0.05242171,0.053
dynamic_FF_only,3.125,75,0.27608716904,0.052425103,0.053
dynamic_FF_only,3.13,75,0.27608716904,0.052428451,0.053
dynamic_FF_only,3.135,75,0.276086855093,0.052431751,0.053
dynamic_FF_only,3.14,75,0.276086855093,0.052435007,0.053
dynamic_FF_only,3.145,75,0.276086587277,0.052438217,0.053
dynamic_FF_only,3.15,75,0.276086587277,0.052441383,0.053
dynamic_FF_only,3.155,75,0.276086358812,0.052444504,0.053
dynamic_FF_only,3.16,75,0.276086358812,0.052447583,0.053
dynamic_FF_only,3.165,75,0.276086163916,0.052450617,0.053
dynamic_FF_only,3.17,75,0.276086163916,0.05245361,0.053
dynamic_FF_only,3.175,75,0.276085997657,0.05245656,0.053
dynamic_FF_only,3.18,75,0.276085997657,0.052459469,0.053
dynamic_FF_only,3.185,75,0.276085855828,0.052462337,0.053
dynamic_FF_only,3.19,75,0.276085855828,0.052465167,0.053
dynamic_FF_only,3.195,75,0.276085734838,0.052467955,0.053
dynamic_FF_only,3.2,75,0.276085734838,0.052470706,0.053
dynamic_FF_only,3.205,75,0.276085631626,0.052473418,0.053
dynamic_FF_only,3.21,75,0.276085631626,0.052476093,0.053
dynamic_FF_only,3.215,75,0.27608554358,0.052478731,0.053
dynamic_FF_only,3.22,75,0.27608554358,0.052481332,0.053
dynamic_FF_only,3.225,75,0.27608546847,0.052483897,0.053
dynamic_FF_only,3.23,75,0.27608546847,0.052486427,0.053
dynamic_FF_only,3.235,75,0.276085404397,0.052488922,0.053
dynamic_FF_only,3.24,75,0.276085404397,0.052491383,0.053
dynamic_FF_only,3.245,75,0.276085349738,0.052493809,0.053
dynamic_FF_only,3.25,75,0.276085349738,0.052496203,0.053
dynamic_FF_only,3.255,75,0.276085303111,0.052498564,0.053
dynamic_FF_only,3.26,75,0.276085303111,0.052500893,0.053
dynamic_FF_only,3.265,75,0.276085263335,0.05250319,0.053
dynamic_FF_only,3.27,75,0.276085263335,0.052505456,0.053
dynamic_FF_only,3.275,75,0.276085229403,0.052507691,0.053
dynamic_FF_only,3.28,75,0.276085229403,0.052509897,0.053
dynamic_FF_only,3.285,75,0.276085200457,0.052512072,0.053
dynamic_FF_only,3.29,75,0.276085200457,0.052514218,0.053
dynamic_FF_only,3.295,75,0.276085175764,0.052516335,0.053
dynamic_FF_only,3.3,75,0.276085175764,0.052518424,0.053
dynamic_FF_only,3.305,75,0.2760851547,0.052520486,0.053
dynamic_FF_only,3.31,75,0.2760851547,0.05252252,0.053
dynamic_FF_only,3.315,75,0.27608513673,0.052524527,0.053
dynamic_FF_only,3.32,75,0.27608513673,0.052526507,0.053
dynamic_FF_only,3.325,75,0.276085121401,0.052528461,0.053
dynamic_FF_only,3.33,75,0.276085121401,0.05253039,0.053
dynamic_FF_only,3.335,75,0.276085108324,0.052532293,0.053
dynamic_FF_only,3.34,75,0.276085108324,0.052534171,0.053
dynamic_FF_only,3.345,75,0.276085097169,0.052536024,0.053
dynamic_FF_only,3.35,75,0.276085097169,0.052537854,0.053
dynamic_FF_only,3.355,75,0.276085087653,0.052539659,0.053
dynamic_FF_only,3.36,75,0.276085087653,0.052541441,0.053
dynamic_FF_only,3.365,75,0.276085079535,0.0525432,0.053
dynamic_FF_only,3.37,75,0.276085079535,0.052544936,0.053
dynamic_FF_only,3.375,75,0.27608507261,0.052546649,0.053
dynamic_FF_only,3.38,75,0.27608507261,0.05254834,0.053
dynamic_FF_only,3.385,75,0.276085066702,0.05255001,0.053
dynamic_FF_only,3.39,75,0.276085066702,0.052551657,0.053
dynamic_FF_only,3.395,75,0.276085061663,0.052553284,0.053
dynamic_FF_only,3.4,75,0.276085061663,0.05255489,0.053


==> anc/data/planar_run_summary.csv <==
run,sequence,time_step_s,inner_iterations,steps,simulated_time_s,wall_time_min,integrated_water_balance_relative,p95_balance_residual_relative,stored_field_states
identification_dt0.010s_15it,identification,0.01,15,120,1.2,4.399,4.19105999272e-7,3.09151394996e-6,
identification_dt0.005s_15it,identification,0.005,15,120,0.6,4.140,4.02435635038e-7,2.84909231097e-6,
identification_dt0.005s_30it,identification,0.005,30,240,1.2,11.877,7.68043269702e-9,3.29780777262e-8,
open_loop_humidity_dt0.010s,A,0.01,15,340,3.4,11.240,2.2155303557e-8,1.89438861697e-7,
open_loop_humidity_dt0.005s,A,0.005,15,680,3.4,21.153,3.33497180926e-9,9.78151498749e-8,
servo_PI,servo,0.005,15,480,2.4,18.442,6.54437164774e-9,8.34392443809e-7,241
A_PI,A,0.005,15,680,3.4,25.295,1.2302571179e-7,5.4600134458e-6,341
A_fixed_velocity,A,0.005,15,680,3.4,32.213,4.1566924595e-9,5.34503133944e-8,341
A_PI_static_FF,A,0.005,15,680,3.4,26.628,6.38927900209e-7,7.2650704457e-6,341
A_PI_dynamic_FF,A,0.005,15,680,3.4,26.124,9.6793855875e-7,4.7764451362e-6,341
B_fixed_velocity,B,0.005,15,680,3.4,48.777,1.2692691918e-8,4.74266392794e-8,35
B_PI,B,0.005,15,680,3.4,50.109,3.8365573822e-7,5.00150973941e-6,35
B_PI_static_FF,B,0.005,15,680,3.4,53.169,3.81018385795e-9,5.5544547306e-6,35
B_PI_dynamic_FF,B,0.005,15,680,3.4,53.292,8.57145103061e-7,6.18421485451e-6,35
B_static_FF_only,B,0.005,15,680,3.4,52.387,5.58440576794e-7,5.41749641306e-6,35
B_dynamic_FF_only,B,0.005,15,680,3.4,52.814,1.0881638148e-6,5.60472591071e-6,35


==> anc/data/planar_servo_pi.csv <==
time_s,reference_g_s_m,captured_rate_g_s_m,inlet_velocity_m_s,relative_humidity_percent
0,0.0529371754378,0.0529371754378,0.416472435264,50
0.005,0.0529371754378,0.052937175,0.416472435264,50
0.01,0.0529371754378,0.052937176,0.416472435264,50
0.015,0.0529371754378,0.052937178,0.416472431131,50
0.02,0.0529371754378,0.052937182,0.416472431131,50
0.025,0.0529371754378,0.052937188,0.41647238602,50
0.03,0.0529371754378,0.052937199,0.41647238602,50
0.035,0.0529371754378,0.052937213,0.416472249405,50
0.04,0.0529371754378,0.052937227,0.416472249405,50
0.045,0.0529371754378,0.052937233,0.416472001799,50
0.05,0.0529371754378,0.052937225,0.416472001799,50
0.055,0.0529371754378,0.052937195,0.416471925161,50
0.06,0.0529371754378,0.052937144,0.416471925161,50
0.065,0.0529371754378,0.052937084,0.416472432903,50
0.07,0.0529371754378,0.052937018,0.416472432903,50
0.075,0.0529371754378,0.052936974,0.416473414993,50
0.08,0.0529371754378,0.052936948,0.416473414993,50
0.085,0.0529371754378,0.052936957,0.416474208559,50
0.09,0.0529371754378,0.052936991,0.416474208559,50
0.095,0.0529371754378,0.052937045,0.416474295314,50
0.1,0.0529371754378,0.052937109,0.416474295314,50
0.105,0.0529371754378,0.052937168,0.416473754466,50
0.11,0.0529371754378,0.052937222,0.416473754466,50
0.115,0.0529371754378,0.052937255,0.416473041344,50
0.12,0.0529371754378,0.052937278,0.416473041344,50
0.125,0.0529371754378,0.052937282,0.416472547126,50
0.13,0.0529371754378,0.052937278,0.416472547126,50
0.135,0.0529371754378,0.052937266,0.416472365438,50
0.14,0.0529371754378,0.052937252,0.416472365438,50
0.145,0.0529371754378,0.052937237,0.41647237491,50
0.15,0.0529371754378,0.052937225,0.41647237491,50
0.155,0.0529371754378,0.052937216,0.416472437794,50
0.16,0.0529371754378,0.05293721,0.416472437794,50
0.165,0.0529371754378,0.052937207,0.41647246028,50
0.17,0.0529371754378,0.052937206,0.41647246028,50
0.175,0.0529371754378,0.052937205,0.416472428463,50
0.18,0.0529371754378,0.052937203,0.416472428463,50
0.185,0.0529371754378,0.052937201,0.416472396379,50
0.19,0.0529371754378,0.052937197,0.416472396379,50
0.195,0.0529371754378,0.052937193,0.416472391666,50
0.2,0.0529371754378,0.052937189,0.416472391666,50
0.205,0.0529371754378,0.052937184,0.416472412288,50
0.21,0.0529371754378,0.052937181,0.416472412288,50
0.215,0.0529371754378,0.052937178,0.416472447081,50
0.22,0.0529371754378,0.052937176,0.416472447081,50
0.225,0.0529371754378,0.052937174,0.41647247399,50
0.23,0.0529371754378,0.052937174,0.41647247399,50
0.235,0.0529371754378,0.052937173,0.416472487699,50
0.24,0.0529371754378,0.052937173,0.416472487699,50
0.245,0.0529371754378,0.052937173,0.416472497598,50
0.25,0.0529371754378,0.052937173,0.416472497598,50
0.255,0.0529371754378,0.052937173,0.416472501916,50
0.26,0.0529371754378,0.052937173,0.416472501916,50
0.265,0.0529371754378,0.052937173,0.416472506235,50
0.27,0.0529371754378,0.052937173,0.416472506235,50
0.275,0.0529371754378,0.052937173,0.416472510554,50
0.28,0.0529371754378,0.052937173,0.416472510554,50
0.285,0.0529371754378,0.052937173,0.416472514872,50
0.29,0.0529371754378,0.052937173,0.416472514872,50
0.295,0.0529371754378,0.052937172,0.416472519191,50
0.3,0.0529371754378,0.052937172,0.416472519191,50
0.305,0.0529371754378,0.052937172,0.416472530862,50
0.31,0.0529371754378,0.052937171,0.416472530862,50
0.315,0.0529371754378,0.052937171,0.416472544304,50
0.32,0.0529371754378,0.052937172,0.416472544304,50
0.325,0.0529371754378,0.052937172,0.416472544813,50
0.33,0.0529371754378,0.052937172,0.416472544813,50
0.335,0.0529371754378,0.052937172,0.416472550903,50
0.34,0.0529371754378,0.052937172,0.416472550903,50
0.345,0.0529371754378,0.052937173,0.416472556993,50
0.35,0.0529371754378,0.052937173,0.416472556993,50
0.355,0.0529371754378,0.052937173,0.416472555731,50
0.36,0.0529371754378,0.052937173,0.416472555731,50
0.365,0.0529371754378,0.052937173,0.41647256005,50
0.37,0.0529371754378,0.052937174,0.41647256005,50
0.375,0.0529371754378,0.052937174,0.416472557016,50
0.38,0.0529371754378,0.052937174,0.416472557016,50
0.385,0.0529371754378,0.052937174,0.416472559563,50
0.39,0.0529371754378,0.052937174,0.416472559563,50
0.395,0.0529371754378,0.052937174,0.41647256211,50
0.4,0.0529371754378,0.052937175,0.41647256211,50
0.405,0.0583,0.053440631,0.455901996014,50
0.41,0.0583,0.053832108,0.455901996014,50
0.415,0.0583,0.05417919,0.458822366206,50
0.42,0.0583,0.054494703,0.458822366206,50
0.425,0.0583,0.054848778,0.46186559633,50
0.43,0.0583,0.055209762,0.46186559633,50
0.435,0.0583,0.055602396,0.463349305111,50
0.44,0.0583,0.05600016,0.463349305111,50
0.445,0.0583,0.056386533,0.463012367256,50
0.45,0.0583,0.056750437,0.463012367256,50
0.455,0.0583,0.057055763,0.461570223698,50
0.46,0.0583,0.057313159,0.461570223698,50
0.465,0.0583,0.057499475,0.460177937227,50
0.47,0.0583,0.057639865,0.460177937227,50
0.475,0.0583,0.057734254,0.459524064404,50
0.48,0.0583,0.057803388,0.459524064404,50
0.485,0.0583,0.057856497,0.459491212795,50
0.49,0.0583,0.057901001,0.459491212795,50
0.495,0.0583,0.057943412,0.459653274541,50
0.5,0.0583,0.057983268,0.459653274541,50
0.505,0.0583,0.058022743,0.459755244255,50
0.51,0.0583,0.05806031,0.459755244255,50
0.515,0.0583,0.058095594,0.459749894098,50
0.52,0.0583,0.058128291,0.459749894098,50
0.525,0.0583,0.05815707,0.459674683823,50
0.53,0.0583,0.058183063,0.459674683823,50
0.535,0.0583,0.058205155,0.459576162597,50
0.54,0.0583,0.058225335,0.459576162597,50
0.545,0.0583,0.058242673,0.459472517335,50
0.55,0.0583,0.058259118,0.459472517335,50
0.555,0.0583,0.058273141,0.459356401452,50
0.56,0.0583,0.058286325,0.459356401452,50
0.565,0.0583,0.058296518,0.459228788137,50
0.57,0.0583,0.058305303,0.459228788137,50
0.575,0.0583,0.058310829,0.459113480232,50
0.58,0.0583,0.058314855,0.459113480232,50
0.585,0.0583,0.058316465,0.459033856186,50
0.59,0.0583,0.058317203,0.459033856186,50
0.595,0.0583,0.058316809,0.458990277206,50
0.6,0.0583,0.05831622,0.458990277206,50
0.605,0.0583,0.058315279,0.458967029469,50
0.61,0.0583,0.058314398,0.458967029469,50
0.615,0.0583,0.05831336,0.458951691749,50
0.62,0.0583,0.058312376,0.458951691749,50
0.625,0.0583,0.058311285,0.458941052175,50
0.63,0.0583,0.058310256,0.458941052175,50
0.635,0.0583,0.05830922,0.458934715106,50
0.64,0.0583,0.058308284,0.458934715106,50
0.645,0.0583,0.058307396,0.458931045466,50
0.65,0.0583,0.058306586,0.458931045466,50
0.655,0.0583,0.058305788,0.458928854675,50
0.66,0.0583,0.058304999,0.458928854675,50
0.665,0.0583,0.05830419,0.458928855779,50
0.67,0.0583,0.058303354,0.458928855779,50
0.675,0.0583,0.058302542,0.458932094691,50
0.68,0.0583,0.058301725,0.458932094691,50
0.685,0.0583,0.058301011,0.458938130082,50
0.69,0.0583,0.058300328,0.458938130082,50
0.695,0.0583,0.058299793,0.458945345497,50
0.7,0.0583,0.058299303,0.458945345497,50
0.705,0.0583,0.058298955,0.458952300618,50
0.71,0.0583,0.058298642,0.458952300618,50
0.715,0.0583,0.058298446,0.458958395266,50
0.72,0.0583,0.05829827,0.458958395266,50
0.725,0.0583,0.058298185,0.458963536043,50
0.73,0.0583,0.058298111,0.458963536043,50
0.735,0.0583,0.058298105,0.458967769763,50
0.74,0.0583,0.058298102,0.458967769763,50
0.745,0.0583,0.058298149,0.458971182297,50
0.75,0.0583,0.058298193,0.458971182297,50
0.755,0.0583,0.058298272,0.458973875539,50
0.76,0.0583,0.058298346,0.458973875539,50
0.765,0.0583,0.058298445,0.458975951727,50
0.77,0.0583,0.058298538,0.458975951727,50
0.775,0.0583,0.05829865,0.458977470134,50
0.78,0.0583,0.058298758,0.458977470134,50
0.785,0.0583,0.058298875,0.458978442547,50
0.79,0.0583,0.058298987,0.458978442547,50
0.795,0.0583,0.058299102,0.458978959058,50
0.8,0.0583,0.05829921,0.458978959058,50
0.805,0.0583,0.058299314,0.45897911401,50
0.81,0.0583,0.058299412,0.45897911401,50
0.815,0.0583,0.058299502,0.458979028318,50
0.82,0.0583,0.058299587,0.458979028318,50
0.825,0.0583,0.058299663,0.458978783296,50
0.83,0.0583,0.058299734,0.458978783296,50
0.835,0.0583,0.058299798,0.458978434128,50
0.84,0.0583,0.058299859,0.458978434128,50
0.845,0.0583,0.058299912,0.458977986301,50
0.85,0.0583,0.058299963,0.458977986301,50
0.855,0.0583,0.058300006,0.458977471437,50
0.86,0.0583,0.058300049,0.458977471437,50
0.865,0.0583,0.058300083,0.458976904679,50
0.87,0.0583,0.058300118,0.458976904679,50
0.875,0.0583,0.058300144,0.458976310562,50
0.88,0.0583,0.058300171,0.458976310562,50
0.885,0.0583,0.058300191,0.45897571185,50
0.89,0.0583,0.058300212,0.45897571185,50
0.895,0.0583,0.058300225,0.458975107477,50
0.9,0.0583,0.05830024,0.458975107477,50
0.905,0.0583,0.058300248,0.458974526052,50
0.91,0.0583,0.058300258,0.458974526052,50
0.915,0.0583,0.058300262,0.45897396855,50
0.92,0.0583,0.058300268,0.45897396855,50
0.925,0.0583,0.058300269,0.458973437979,50
0.93,0.0583,0.058300272,0.458973437979,50
0.935,0.0583,0.05830027,0.458972933808,50
0.94,0.0583,0.058300271,0.458972933808,50
0.945,0.0583,0.058300267,0.458972459312,50
0.95,0.0583,0.058300266,0.458972459312,50
0.955,0.0583,0.058300262,0.458972015998,50
0.96,0.0583,0.05830026,0.458972015998,50
0.965,0.0583,0.058300254,0.458971588893,50
0.97,0.0583,0.058300251,0.458971588893,50
0.975,0.0583,0.058300246,0.458971194474,50
0.98,0.0583,0.058300243,0.458971194474,50
0.985,0.0583,0.058300237,0.458970808647,50
0.99,0.0583,0.058300233,0.458970808647,50
0.995,0.0583,0.058300228,0.458970451696,50
1,0.0583,0.058300225,0.458970451696,50
1.005,0.0583,0.058300219,0.458970097755,50
1.01,0.0583,0.058300216,0.458970097755,50
1.015,0.0583,0.05830021,0.458969765339,50
1.02,0.0583,0.058300207,0.458969765339,50
1.025,0.0583,0.058300202,0.458969448867,50
1.03,0.0583,0.058300199,0.458969448867,50
1.035,0.0583,0.058300194,0.458969140985,50
1.04,0.0583,0.058300191,0.458969140985,50
1.045,0.0583,0.058300187,0.458968847275,50
1.05,0.0583,0.058300184,0.458968847275,50
1.055,0.0583,0.05830018,0.458968560386,50
1.06,0.0583,0.058300177,0.458968560386,50
1.065,0.0583,0.058300173,0.458968285896,50
1.07,0.0583,0.058300171,0.458968285896,50
1.075,0.0583,0.058300167,0.458968016455,50
1.08,0.0583,0.058300165,0.458968016455,50
1.085,0.0583,0.058300162,0.458967757643,50
1.09,0.0583,0.05830016,0.458967757643,50
1.095,0.0583,0.058300156,0.458967502107,50
1.1,0.0583,0.058300154,0.458967502107,50
1.105,0.0583,0.058300151,0.458967262781,50
1.11,0.0583,0.05830015,0.458967262781,50
1.115,0.0583,0.058300146,0.45896701938,50
1.12,0.0583,0.058300145,0.45896701938,50
1.125,0.0583,0.058300141,0.458966790416,50
1.13,0.0583,0.05830014,0.458966790416,50
1.135,0.0583,0.058300137,0.458966570311,50
1.14,0.0583,0.058300135,0.458966570311,50
1.145,0.0583,0.058300132,0.458966359063,50
1.15,0.0583,0.058300131,0.458966359063,50
1.155,0.0583,0.058300128,0.45896614932,50
1.16,0.0583,0.058300127,0.45896614932,50
1.165,0.0583,0.058300124,0.458965946663,50
1.17,0.0583,0.058300123,0.458965946663,50
1.175,0.0583,0.05830012,0.458965751092,50
1.18,0.0583,0.058300119,0.458965751092,50
1.185,0.0583,0.058300116,0.458965562607,50
1.19,0.0583,0.058300115,0.458965562607,50
1.195,0.0583,0.058300112,0.458965381208,50
1.2,0.0583,0.058300111,0.458965381208,50
1.205,0.0583,0.058300109,0.458965206895,50
1.21,0.0583,0.058300108,0.458965206895,50
1.215,0.0583,0.058300105,0.458965032315,50
1.22,0.0583,0.058300104,0.458965032315,50
1.225,0.0583,0.058300102,0.458964870403,50
1.23,0.0583,0.058300101,0.458964870403,50
1.235,0.0583,0.058300098,0.458964708224,50
1.24,0.0583,0.058300097,0.458964708224,50
1.245,0.0583,0.058300095,0.458964558712,50
1.25,0.0583,0.058300094,0.458964558712,50
1.255,0.0583,0.058300092,0.458964408933,50
1.26,0.0583,0.058300091,0.458964408933,50
1.265,0.0583,0.058300089,0.458964264469,50
1.27,0.0583,0.058300088,0.458964264469,50
1.275,0.0583,0.058300086,0.45896412532,50
1.28,0.0583,0.058300085,0.45896412532,50
1.285,0.0583,0.058300083,0.458963991485,50
1.29,0.0583,0.058300082,0.458963991485,50
1.295,0.0583,0.05830008,0.458963862965,50
1.3,0.0583,0.058300079,0.458963862965,50
1.305,0.0583,0.058300077,0.458963739759,50
1.31,0.0583,0.058300077,0.458963739759,50
1.315,0.0583,0.058300075,0.458963614515,50
1.32,0.0583,0.058300074,0.458963614515,50
1.325,0.0583,0.058300072,0.458963500167,50
1.33,0.0583,0.058300071,0.458963500167,50
1.335,0.0583,0.05830007,0.458963391133,50
1.34,0.0583,0.058300069,0.458963391133,50
1.345,0.0583,0.058300068,0.458963280061,50
1.35,0.0583,0.058300067,0.458963280061,50
1.355,0.0583,0.058300065,0.458963172532,50
1.36,0.0583,0.058300065,0.458963172532,50
1.365,0.0583,0.058300063,0.458963068547,50
1.37,0.0583,0.058300062,0.458963068547,50
1.375,0.0583,0.058300061,0.458962975456,50
1.38,0.0583,0.05830006,0.458962975456,50
1.385,0.0583,0.058300059,0.458962880328,50
1.39,0.0583,0.058300058,0.458962880328,50
1.395,0.0583,0.058300057,0.458962788743,50
1.4,0.0583,0.058300056,0.458962788743,50
1.405,0.053,0.057788414,0.419995171046,50
1.41,0.053,0.057397195,0.419995171046,50
1.415,0.053,0.057056038,0.417244285668,50
1.42,0.053,0.056747855,0.417244285668,50
1.425,0.053,0.056401709,0.41422883968,50
1.43,0.053,0.056050778,0.41422883968,50
1.435,0.053,0.055670995,0.412714679179,50
1.44,0.053,0.055289634,0.412714679179,50
1.445,0.053,0.054920174,0.412906434357,50
1.45,0.053,0.05457333,0.412906434357,50
1.455,0.053,0.054277917,0.414116875978,50
1.46,0.053,0.05402335,0.414116875978,50
1.465,0.053,0.053828645,0.41537337539,50
1.47,0.053,0.053672661,0.41537337539,50
1.475,0.053,0.053560555,0.416138904274,50
1.48,0.053,0.053474537,0.416138904274,50
1.485,0.053,0.053411334,0.416403965226,50
1.49,0.053,0.05336098,0.416403965226,50
1.495,0.053,0.053318529,0.416398235431,50
1.5,0.053,0.053280768,0.416398235431,50
1.505,0.053,0.053245063,0.41634850726,50
1.51,0.053,0.053211311,0.41634850726,50
1.515,0.053,0.053179587,0.416361799955,50
1.52,0.053,0.05314999,0.416361799955,50
1.525,0.053,0.053123962,0.416438316878,50
1.53,0.053,0.053100711,0.416438316878,50
1.535,0.053,0.053081681,0.416534926772,50
1.54,0.053,0.053065346,0.416534926772,50
1.545,0.053,0.05305245,0.416616533611,50
1.55,0.053,0.053041275,0.416616533611,50
1.555,0.053,0.053032064,0.416677751941,50
1.56,0.053,0.05302344,0.416677751941,50
1.565,0.053,0.053015882,0.4167357627,50
1.57,0.053,0.053008484,0.4167357627,50
1.575,0.053,0.053002302,0.416804200701,50
1.58,0.053,0.052996583,0.416804200701,50
1.585,0.053,0.052992556,0.416876671782,50
1.59,0.053,0.05298933,0.416876671782,50
1.595,0.053,0.052987749,0.416936051694,50
1.6,0.053,0.052986874,0.416936051694,50
1.605,0.053,0.05298705,0.416973011003,50
1.61,0.053,0.052987569,0.416973011003,50
1.615,0.053,0.052988523,0.416991153816,50
1.62,0.053,0.052989549,0.416991153816,50
1.625,0.053,0.052990694,0.416998617649,50
1.63,0.053,0.052991829,0.416998617649,50
1.635,0.053,0.05299297,0.417000368204,50
1.64,0.053,0.052994083,0.417000368204,50
1.645,0.053,0.052995123,0.4169982709,50
1.65,0.053,0.052996103,0.4169982709,50
1.655,0.053,0.052996945,0.416993901089,50
1.66,0.053,0.052997708,0.416993901089,50
1.665,0.053,0.052998329,0.416989004079,50
1.67,0.053,0.052998897,0.416989004079,50
1.675,0.053,0.052999368,0.416984322396,50
1.68,0.053,0.052999833,0.416984322396,50
1.685,0.053,0.05300024,0.416979394547,50
1.69,0.053,0.053000668,0.416979394547,50
1.695,0.053,0.053001038,0.416973551164,50
1.7,0.053,0.053001427,0.416973551164,50
1.705,0.053,0.053001734,0.416966787358,50
1.71,0.053,0.053002047,0.416966787358,50
1.715,0.053,0.05300226,0.416959700962,50
1.72,0.053,0.053002468,0.416959700962,50
1.725,0.053,0.053002577,0.416952979356,50
1.73,0.053,0.05300268,0.416952979356,50
1.735,0.053,0.053002696,0.416947048594,50
1.74,0.053,0.05300271,0.416947048594,50
1.745,0.053,0.053002656,0.416942080403,50
1.75,0.053,0.053002605,0.416942080403,50
1.755,0.053,0.053002504,0.416938051637,50
1.76,0.053,0.05300241,0.416938051637,50
1.765,0.053,0.053002281,0.416934870591,50
1.77,0.053,0.053002163,0.416934870591,50
1.775,0.053,0.053002022,0.41693241731,50
1.78,0.053,0.053001892,0.41693241731,50
1.785,0.053,0.053001747,0.416930578047,50
1.79,0.053,0.053001612,0.416930578047,50
1.795,0.053,0.053001468,0.416929285031,50
1.8,0.053,0.053001334,0.416929285031,50
1.805,0.053,0.053001195,0.416928473331,50
1.81,0.053,0.053001063,0.416928473331,50
1.815,0.053,0.053000932,0.416928102641,50
1.82,0.053,0.053000807,0.416928102641,50
1.825,0.053,0.053000687,0.416928101742,50
1.83,0.053,0.053000573,0.416928101742,50
1.835,0.053,0.053000467,0.416928392594,50
1.84,0.053,0.053000365,0.416928392594,50
1.845,0.053,0.053000274,0.416928906817,50
1.85,0.053,0.053000187,0.416928906817,50
1.855,0.053,0.053000111,0.41692956894,50
1.86,0.053,0.053000037,0.41692956894,50
1.865,0.053,0.052999974,0.416930340524,50
1.87,0.053,0.052999912,0.416930340524,50
1.875,0.053,0.052999861,0.416931194024,50
1.88,0.053,0.052999809,0.416931194024,50
1.885,0.053,0.052999768,0.41693210721,50
1.89,0.053,0.052999725,0.41693210721,50
1.895,0.053,0.052999692,0.416933063165,50
1.9,0.053,0.052999657,0.416933063165,50
1.905,0.053,0.052999632,0.416934050288,50
1.91,0.053,0.052999603,0.416934050288,50
1.915,0.053,0.052999585,0.41693505494,50
1.92,0.053,0.052999562,0.41693505494,50
1.925,0.053,0.05299955,0.416936059672,50
1.93,0.053,0.052999533,0.416936059672,50
1.935,0.053,0.052999525,0.416937048808,50
1.94,0.053,0.052999512,0.416937048808,50
1.945,0.053,0.052999508,0.416938030498,50
1.95,0.053,0.052999499,0.416938030498,50
1.955,0.053,0.052999498,0.416938990571,50
1.96,0.053,0.052999492,0.416938990571,50
1.965,0.053,0.052999494,0.416939929559,50
1.97,0.053,0.052999491,0.416939929559,50
1.975,0.053,0.052999495,0.416940836833,50
1.98,0.053,0.052999494,0.416940836833,50
1.985,0.053,0.052999499,0.416941716469,50
1.99,0.053,0.052999499,0.416941716469,50
1.995,0.053,0.052999506,0.416942576086,50
2,0.053,0.052999507,0.416942576086,50
2.005,0.053,0.052999515,0.416943404789,50
2.01,0.053,0.052999517,0.416943404789,50
2.015,0.053,0.052999525,0.416944204615,50
2.02,0.053,0.052999528,0.416944204615,50
2.025,0.053,0.052999536,0.416944979373,50
2.03,0.053,0.052999539,0.416944979373,50
2.035,0.053,0.052999547,0.416945734645,50
2.04,0.053,0.052999551,0.416945734645,50
2.045,0.053,0.052999559,0.416946463078,50
2.05,0.053,0.052999563,0.416946463078,50
2.055,0.053,0.052999571,0.416947170253,50
2.06,0.053,0.052999575,0.416947170253,50
2.065,0.053,0.052999583,0.41694785617,50
2.07,0.053,0.052999586,0.41694785617,50
2.075,0.053,0.052999595,0.416948528181,50
2.08,0.053,0.052999598,0.416948528181,50
2.085,0.053,0.052999606,0.416949173354,50
2.09,0.053,0.05299961,0.416949173354,50
2.095,0.053,0.052999617,0.416949797268,50
2.1,0.053,0.052999621,0.416949797268,50
2.105,0.053,0.052999629,0.416950407277,50
2.11,0.053,0.052999632,0.416950407277,50
2.115,0.053,0.052999639,0.4169509978,50
2.12,0.053,0.052999643,0.4169509978,50
2.125,0.053,0.05299965,0.416951568836,50
2.13,0.053,0.052999653,0.416951568836,50
2.135,0.053,0.05299966,0.416952127738,50
2.14,0.053,0.052999663,0.416952127738,50
2.145,0.053,0.05299967,0.416952668924,50
2.15,0.053,0.052999673,0.416952668924,50
2.155,0.053,0.05299968,0.416953192396,50
2.16,0.053,0.052999683,0.416953192396,50
2.165,0.053,0.052999689,0.416953698153,50
2.17,0.053,0.052999692,0.416953698153,50
2.175,0.053,0.052999699,0.416954193547,50
2.18,0.053,0.052999701,0.416954193547,50
2.185,0.053,0.052999708,0.416954672998,50
2.19,0.053,0.05299971,0.416954672998,50
2.195,0.053,0.052999717,0.416955136505,50
2.2,0.053,0.052999719,0.416955136505,50
2.205,0.053,0.052999725,0.416955584069,50
2.21,0.053,0.052999728,0.416955584069,50
2.215,0.053,0.052999733,0.416956015689,50
2.22,0.053,0.052999736,0.416956015689,50
2.225,0.053,0.052999742,0.416956438718,50
2.23,0.053,0.052999744,0.416956438718,50
2.235,0.053,0.052999749,0.416956847575,50
2.24,0.053,0.052999752,0.416956847575,50
2.245,0.053,0.052999757,0.41695724226,50
2.25,0.053,0.05299976,0.41695724226,50
2.255,0.053,0.052999765,0.416957622773,50
2.26,0.053,0.052999767,0.416957622773,50
2.265,0.053,0.052999772,0.416957996466,50
2.27,0.053,0.052999774,0.416957996466,50
2.275,0.053,0.052999779,0.416958357759,50
2.28,0.053,0.052999781,0.416958357759,50
2.285,0.053,0.052999786,0.416958706652,50
2.29,0.053,0.052999788,0.416958706652,50
2.295,0.053,0.052999793,0.416959043143,50
2.3,0.053,0.052999795,0.416959043143,50
2.305,0.053,0.052999799,0.416959367235,50
2.31,0.053,0.052999801,0.416959367235,50
2.315,0.053,0.052999806,0.416959686278,50
2.32,0.053,0.052999808,0.416959686278,50
2.325,0.053,0.052999812,0.41695998734,50
2.33,0.053,0.052999814,0.41695998734,50
2.335,0.053,0.052999818,0.416960283354,50
2.34,0.053,0.052999819,0.416960283354,50
2.345,0.053,0.052999823,0.416960576091,50
2.35,0.053,0.052999825,0.416960576091,50
2.355,0.053,0.052999829,0.416960852618,50
2.36,0.053,0.052999831,0.416960852618,50
2.365,0.053,0.052999834,0.416961118517,50
2.37,0.053,0.052999836,0.416961118517,50
2.375,0.053,0.05299984,0.416961381138,50
2.38,0.053,0.052999841,0.416961381138,50
2.385,0.053,0.052999845,0.416961634902,50
2.39,0.053,0.052999847,0.416961634902,50
2.395,0.053,0.05299985,0.416961872457,50
2.4,0.053,0.052999851,0.416961872457,50


==> anc/data/planar_steady_maps.csv <==
relative_humidity_percent,inlet_velocity_m_s,captured_rate_g_s_m,capture_efficiency_percent,vapour_slip,pressure_drop_Pa,point_type
20,0.2,0.010176423,99.999902,9.7643521e-7,0.28243198,map
20,0.58,0.029365807,99.505796,0.004942044,1.0371194,fixed_velocity_study
20,1.094692,0.053281451,95.657393,0.043426068,2.4787146,target_velocity_check
20,1.4,0.065877775,92.479467,0.075205334,3.5570492,map
50,0.2,0.025442144,99.999907,9.3392141e-7,0.28121401,map
50,0.41647244,0.052937175,99.919531,0.00080468659,0.67572752,target_velocity_check
50,0.58,0.073423185,99.513296,0.0048670365,1.0318563,fixed_velocity_study
50,0.65,0.082026322,99.200935,0.0079906469,1.1991692,map
50,1.4,0.1647857,92.526761,0.074732386,3.5367576,map
80,0.2,0.04070917,99.999911,8.9297781e-7,0.27999748,map
80,0.25884928,0.052686863,99.998329,1.671237e-5,0.37783067,target_velocity_check
80,0.58,0.11749089,99.520736,0.0047926354,1.0266041,fixed_velocity_study
80,1.4,0.26380628,92.575156,0.07424844,3.5160329,map


==> anc/data/prospective_checks_99p9.csv <==
branch,active_length_mm,predicted_pressure_drop_Pa,pressure_drop_Pa,pressure_error_percent,capture_efficiency_percent_h0p528mm,capture_efficiency_percent_h0p4526mm,capture_efficiency_percent_h0p36mm
6x7-A,116.74,8.1490931,8.1463322,-0.033878969,99.899712,99.885497,
7x7-A,99.51,8.2675579,8.2707731,0.038889951,99.901251,99.889392,
5x6-O,134.22,8.0136967,7.9913616,-0.27871185,99.896313,99.889689,
6x6-A,142.21,7.9052854,7.8912002,-0.17817406,99.902418,99.888959,
6x6-O,108.58,8.1303658,8.1484733,0.2227145,99.899928,99.889706,
7x7-O,72.85,8.6163094,8.6377721,0.24909375,99.900558,,
6x7-O,88.12,8.480431,8.4787531,-0.019785293,99.897412,,
6x6-A,147,,8.0086722,,99.92344,99.912317,99.900151

